Fortran code for generating random probability vectors, unitaries, and quantum states

The usefulness of generating random configurations is recognized in many areas of knowledge. Fortran was born for scientific computing and has been one of the main programming languages in this area since then. And several ongoing projects targeting towards its betterment indicate that it will keep this status in the decades to come. In this article, we describe Fortran codes produced, or organized, for the generation of the following random objects: numbers, probability vectors, unitary matrices, and quantum state vectors and density matrices. Some matrix functions are also included and may be of independent interest.

==> code/libforq/matfun.f90 <==
!###################################################################################################################################
!                                                    Auxiliary Matrices
!###################################################################################################################################
subroutine ginibre(m, n, G)  ! Returns a m x n complex matrix from the Ginibre ensemble
implicit none
integer :: m, n  ! No. of rows and columns of G
complex(8) :: G(1:m,1:n)  ! The Ginibre matrix
real(8), allocatable :: grn(:)  ! Vector of gaussianily distributed random numbers
integer :: j, k  ! Auxiliary variables for counters

allocate( grn(1:2*m) )
do j = 1, n
  call rng_gauss(2*m, grn) ;   forall( k = 1:m ) G(k,j) = grn(k) + (0.d0,1.d0)*grn(m+k)  ! Generates G column by column
enddo
deallocate( grn )

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine identity_c(d, identity)  ! Returns the complex dxd identity matrix
implicit none
integer :: d  ! Dimension of the identity matrix
complex(8) :: identity(1:d,1:d)  ! Identity matrix
integer :: j, k  ! Auxiliary variable for counters

forall ( j = 1:d, k = 1:d, j /= k ) identity(j,k) = (0.d0,0.d0) ;   forall ( j = 1:d, k = 1:d, j == k ) identity(j,k) = (1.d0,0.d0)
  
end
!------------------------------------------------------------------------------------------------------------------------------------
module pauli_group  ! Defines the three Pauli's matrices (sigma_1,sigma_2,sigma_3) and the identity (sigma_0)
implicit none

! identity matrix
complex(kind=8), parameter :: sigma_0(1:2,1:2) = reshape( (/ (1.d0,0.d0),(0.d0,0.d0),(0.d0,0.d0),(1.d0,0.d0) /) , (/2,2/) )
! Pauli's matrix sigma_x    
complex(kind=8), parameter :: sigma_1(1:2,1:2) = reshape( (/ (0.d0,0.d0),(1.d0,0.d0),(1.d0,0.d0),(0.d0,0.d0) /) , (/2,2/) )
! Pauli's matrix sigma_y    
complex(kind=8), parameter :: sigma_2(1:2,1:2) = reshape( (/ (0.d0,0.d0),(0.d0,1.d0),-(0.d0,1.d0),(0.d0,0.d0) /) , (/2,2/) )
! Pauli's matrix sigma_z   
complex(kind=8), parameter :: sigma_3(1:2,1:2) = reshape( (/ (1.d0,0.d0),(0.d0,0.d0),(0.d0,0.d0),-(1.d0,0.d0) /) , (/2,2/) )   

end module
!------------------------------------------------------------------------------------------------------------------------------------
module bell_basis  ! Defines the Bell basis states
implicit none

complex(8), parameter :: psi_p(1:4) = (/ 0.d0, 1.d0/sqrt(2.d0), 1.d0/sqrt(2.d0), 0.d0 /)
complex(8), parameter :: psi_m(1:4) = (/ 0.d0, 1.d0/sqrt(2.d0), -1.d0/sqrt(2.d0), 0.d0 /)
complex(8), parameter :: phi_p(1:4) = (/ 1.d0/sqrt(2.d0), 0.d0, 0.d0, 1.d0/sqrt(2.d0) /)
complex(8), parameter :: phi_m(1:4) = (/ 1.d0/sqrt(2.d0), 0.d0, 0.d0, -1.d0/sqrt(2.d0) /)  

end module
!###################################################################################################################################
!                                                      Matrix functions
!###################################################################################################################################
subroutine rand_perm(d, rperm)  ! Returns a random permutation of {1,2,...,d-1,d}
! Used e.g. in the normalization and trigonometric methods for rpvg
implicit none
integer :: d  ! Dimension of the random permutation vector
integer :: rperm(1:d)  ! Random permutation vector
integer :: j  ! Counter for do (auxiliary variable)
integer, allocatable :: counter(:)  ! Counter for the no. of times a component of rand_perm is randomly choosed (auxiliary variable)
integer :: ind  ! Identify the component of rand_perm choosed (auxiliary variable)
real(8) :: rn(1)  ! Random numbers

allocate( counter(1:d) )  ! Allocate memory for the counter for the componets of rand_perm
 counter = 0
 
do j = 1, d
  do
    call rng(1,rn)  ! Returns one random number using the method choosed via option op_rng 
    if ( rn(1) <= 0.d0 ) rn(1) = 1.d-10  ! These two lines are a precaution for the determination of ind (avoid rn = 0 and rn = 1) 
    if ( rn(1) >= 1.d0 ) rn(1) = 1.d0 - 1.d-10
    ind = aint( dble(d)*rn(1) + 1.d0 )  ! aint(x) returns the largest integer smaller than x (i.e., ind is in [1,d])
    counter(ind) = counter(ind) + 1  ! No. of times the value ind appeared in rperm
    if ( counter(ind) >= 2 ) cycle  ! cycle returns the pointer to the top of the do
    if ( counter(ind) == 1 ) then
      rperm(j) = ind ;   exit  ! exit the do going to the next j, i.e., the next component of rand_perm
    endif
  enddo
enddo
 
deallocate( counter )  ! Deallocate the memory used with the counter

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine projector(vec, d, proj)  ! Returns a projector on the provided vector 
implicit none
integer :: d  ! Dimension of the vector
complex(8) :: vec(1:d)  ! Vector we want the projector on
complex(8) :: proj(1:d,1:d)  ! Projector on vec
integer :: j, k  ! Auxiliary variables for counters

forall ( j=1:d, k=1:d, j <= k ) proj(j,k) = vec(j)*conjg(vec(k)) ;   forall ( j=1:d, k=1:d, j > k ) proj(j,k) = conjg(proj(k,j))

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine kron_prod_pauli_mat(ord_pm, n, kp_pauli_mat)  ! Returns the Kronecker's product of n Pauli matrices. 
! The especification of the order of the matrices is given as input within the vector vec_ord_pm, whose dimension is n
use pauli_group
implicit none
integer, intent(in):: n
integer, intent(in):: ord_pm(1:n)
complex(kind=8), intent(out) :: kp_pauli_mat(1:2**n,1:2**n)
integer, parameter :: d2 = 2
complex(kind=8) :: M2(1:d2,1:d2)
complex(kind=8), allocatable :: M1(:,:), M1_kp_M2(:,:)
integer :: d1, i

do i = 1, n - 1
       if (ord_pm(i+1) == 0) then ;   M2 = sigma_0 ;   else if (ord_pm(i+1) == 1) then ;   M2 = sigma_1
  else if (ord_pm(i+1) == 2) then ;   M2 = sigma_2 ;   else if (ord_pm(i+1) == 3) then ;   M2 = sigma_3
       end if
  d1 = 2**i
  if( i == 1 ) then               ! Used to initiate the sequence of tensor products
    allocate(M1(1:d1,1:d1))
         if (ord_pm(i) == 0) then ;   M1 = sigma_0 ;   else if (ord_pm(i) == 1) then ;   M1 = sigma_1
    else if (ord_pm(i) == 2) then ;   M1 = sigma_2 ;   else if (ord_pm(i) == 3) then ;   M1 = sigma_3
         end if
  end if
  allocate(M1_kp_M2(1:d1*d2,1:d1*d2)) ;   call kronecker_product_C(M1, d1, d1, M2, d2, d2, M1_kp_M2)  
  deallocate(M1) ;   allocate(M1(1:d1*d2,1:d1*d2)) ;   M1 = M1_kp_M2 ;   deallocate(M1_kp_M2)
end do

 kp_pauli_mat = M1 ;   deallocate(M1)

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine kronecker_product_id_bra(m, n, ket, kp)  ! Returns the tensor product of the mxm identity with the bra (adjoint) of the ket
implicit none
integer :: m  ! Dimension of the identity (given as input)
complex(8) :: id(1:m,1:m)  ! Identify
integer :: n  ! Dimension of the vector
complex(8) :: ket(1:n), bra(1,1:n)  ! Vector and its adjoint (we use a 2d array for bra for practical issues)
complex(8) :: kp(1:m,1:m*n)  ! The Kronecker product
integer :: j  ! Auxiliary variable for counters

forall(j=1:n) bra(1,j) = conjg(ket(j))
kp = 0.d0 ;   forall(j=1:m) kp(j,((j-1)*n+1):j*n) = bra(1,1:n)

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine kronecker_product_id_ket(m, n, ket, kp)  ! Returns the tensor product of the mxm identity with a ket
implicit none
integer :: m  ! Dimension of the identity (given as input)
complex(8) :: id(1:m,1:m)  ! Identify
integer :: n  ! Dimension of the vector
complex(8) :: ket(1:n), keta(1,1:n)  ! Vector and its array version
complex(8) :: kp(1:m*n,1:m)  ! The Kronecker product
integer :: j  ! Auxiliary variable for counters

forall(j=1:n) keta(j,1) = ket(j)
kp = 0.d0 ;   forall(j=1:m) kp(((j-1)*n+1):j*n , j) = keta(1:n,1)

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine kronecker_product_c(M1, nr1, nc1, M2, nr2, nc2, M1_kp_M2)  ! Returns the tensor product of two general complex matrices
implicit none
integer :: nr1, nc1, nr2, nc2  ! Number of rows and columns of the two matrices
complex(8) :: M1(1:nr1,1:nc1), M2(1:nr2,1:nc2)  ! Matrices to take the tensor product of
complex(8) :: M1_kp_M2(1:nr1*nr2,1:nc1*nc2)  ! Matrix containing the tensor product of M1 and M2
integer :: i, j  ! Auxiliary variables for counters

M1_kp_M2 = (0.d0,0.d0) ;   forall ( i = 1:nr1 , j = 1:nc1 ) M1_kp_M2(nr2*(i-1)+1 : nr2*i , nc2*(j-1)+1 : nc2*j)  =  M1(i,j)*M2

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine gram_schmidt(m, n, A, B)  ! Returns, in the coloumns of B, an orthonormal basis obtained from linearly independent vectors 
! given as imput in the columns of A
! Ref: Golub, G. H., and Van Loan, C. F. (2013). Matrix Computations (4th ed.). Baltimore: The Johns Hopkins University Press.
implicit none
integer :: m, n  ! Dimensions of the matrices A and B
complex(8) :: A(1:m,1:n)  ! Matrix with the linearly independent vectors
complex(8) :: B(1:m,1:n)  ! Matrix with the orthonormal basis
real(8) :: norm  ! Vector norm function
complex(8) :: inner_prod  ! Function for the inner product of two complex vectors
integer :: j, k  ! Auxiliary variables for counters

B(:,1) = A(:,1)/norm(m, A(:,1))
do j = 2, n
  B(:,j) = A(:,j)
  do k = 1, j-1
    B(:,j) = B(:,j) - inner_prod(m, B(:,k), A(:,j))*B(:,k)
  enddo
  B(:,j) = B(:,j)/norm(m, B(:,j))
enddo

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine gram_schmidt_modified(m, n, A, B)  ! Returns, in the coloumns of B, an orthonormal basis obtained from linearly 
! independent vectors given as imput in the columns of A
! Ref: Golub, G. H., and Van Loan, C. F. (2013). Matrix Computations (4th ed.). Baltimore: The Johns Hopkins University Press.
implicit none
integer :: m, n  ! Dimensions of the matrices A and B
complex(8) :: A(1:m,1:n)  ! Matrix with the linearly independent vectors
complex(8) :: B(1:m,1:n)  ! Matrix with the orthonormal basis
real(8) :: norm  ! Vector norm function
complex(8) :: inner_prod  ! Function for the inner product of two complex vectors
integer :: j, k  ! Auxiliary variables for counters

do j = 1, n ;   B(:,j) = A(:,j)/norm(m, A(:,j))
  if ( j < n ) then ;   do k = j+1, n ;   A(:,k) = A(:,k) - inner_prod(m, B(:,j), A(:,k))*B(:,j) ;   enddo ;   endif
enddo

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine adjoint(m, n, A, Ad)  ! Returns the adjoint (conjugate transpose) of a m by n complex matrix A
implicit none
integer :: m, n  ! Dimensions of the matrix A
complex(8) :: A(1:m,1:n)  ! Matrix we want to compute the adjoint of
complex(8) :: Ad(1:n,1:m)  ! Adjoint of the matrix A
integer :: j, k  ! Auxiliary variables for counters

forall( j = 1:m, k = 1:n ) Ad(k,j) = conjg(A(j,k))

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine outer_product(d, psi, phi, op)  ! Returns the outer product of two vectors
implicit none
integer :: d  ! Dimension of the vectors
complex(8) :: psi(1:d), phi(1:d)  ! The vectors
complex(8) :: op(1:d,1:d)  ! The outer product matrix
integer :: j, k  ! Auxiliary variables for counters

forall (j=1:d, k=1:d) op(j,k) = psi(j)*conjg(phi(k))

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine matmul_AAd(m, n, A, AAd)  ! Returns the product of a matrix A by its adjoint
implicit none
integer :: m, n  ! Dimensions of the matrix
complex(8) :: A(1:m,1:n)  ! The Matrix
complex(8) :: AAd(1:m,1:m)  ! Product of A by its adjoint
integer :: j, k, l  ! Auxiliary variables for counters

AAd = 0.d0
do j = 1, m ;   do k = 1, m
  do l = 1, n ;   AAd(j,k) = AAd(j,k) + A(j,l)*conjg(A(k,l)) ;   enddo
enddo ;   enddo

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine mm(m, n, o, A, B, AB) ! Returns the product of the matrices A and B. But only multiplies elements greater than 1.d-15,
! to avoid error propragation.
implicit none
integer :: m, n, o ! Dimensions of the matrices
complex(8) :: A(1:m,1:n), B(1:n,1:o), AB(1:m,1:o)  ! The Matrices
integer :: j, k, l  ! Auxiliary variables for counters

AB = (0.d0,0.d0)
do j = 1, m ;   do k = 1, o
  do l = 1, n ;   if ( (abs(A(j,l)) > 1.d-15) .and. (abs(B(l,k)) > 1.d-15) )  AB(j,k) = AB(j,k) + A(j,l)*B(l,k) ;   enddo
enddo ;   enddo

end
!###################################################################################################################################
!                                       Trace, partial trace, and partial transpose
!###################################################################################################################################
real(8) function trace_he(d, A)  ! Returns the trace of a Hermitian matrix A
implicit none
integer :: d  ! Dimension of the matrix
complex(8) :: A(1:d,1:d)  ! Matrix whose trace is computed
integer :: j  ! Auxiliary variable for counters

trace_he = 0.d0 ;   do j = 1, d ;   trace_he = trace_he + dble(A(j,j)) ;   enddo

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine partial_trace_b(da, db, rho, rho_a)  ! Returns the reduced state of sub-system A
implicit none
integer :: da, db ! Dimensions of the subsystems
complex(8) :: rho(1:da*db,1:da*db), rho_a(1:da,1:da)  ! Bipartite and reduced density matrices, respectively
integer :: j, k, l  ! Auxiliary variables for counters

rho_a = (0.d0,0.d0)  
do j = 1, da ;   do k = 1, da ;   do l = 1, db ;   rho_a(j,k) = rho_a(j,k) + rho((j-1)*db+l,(k-1)*db+l) ;   enddo; enddo; enddo

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine partial_trace_a(da, db, rho, rho_b)  ! Returns the reduced state of sub-system B
implicit none
integer :: da, db ! Dimensions of the subsystems
complex(8) :: rho(1:da*db,1:da*db), rho_b(1:db,1:db)  ! Bipartite and reduced density matrices, respectively
integer :: j, k, l  ! Auxiliary variable for counters

rho_b = (0.d0,0.d0)
do j = 1, db ;   do k = 1, db ;   do l = 1, da ;   rho_b(j,k) = rho_b(j,k) + rho((j-1)*da+l,(k-1)*da+l) ;   enddo; enddo; enddo

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine partial_transpose_a(da, db, rho, rho_ta)  ! Returns its partial transpose with relation to system A
implicit none
integer :: da, db ! Dimensions of the subsystems
complex(8) :: rho(1:da*db,1:da*db), rho_ta(1:da*db,1:da*db)  ! Bipartite original and transposed states
integer :: j, k  ! Auxiliary variable for counters

do j = 1, db ;   do k = 1, db  ! Each pair (j,k) corresponds to a block sub-matrix
  rho_ta(((j-1)*da+1):j*da , ((k-1)*da+1):k*da) = transpose( rho(((j-1)*da+1):j*da , ((k-1)*da+1):k*da) )
enddo ;   enddo

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine partial_transpose_b(da, db, rho, rho_tb)  ! Returns the partial transpose with relation to system B
implicit none
integer :: da, db ! Dimensions of the subsystems
complex(8) :: rho(1:da*db,1:da*db), rho_tb(1:da*db,1:da*db)  ! Bipartite original and transposed states
integer :: j, k  ! Auxiliary variable for counters

do j = 1, da ;   do k = 1, da  ! Each pair (j,k) corresponds to a block sub-matrix
  rho_tb(((j-1)*db+1):j*db , ((k-1)*db+1):k*db) = transpose( rho(((j-1)*db+1):j*db , ((k-1)*db+1):k*db) )
enddo ;   enddo

end
!###################################################################################################################################
!                                                     Scalar functions
!###################################################################################################################################
real(8) function stokes_parameter(rho, ord_pm, n) !  Returns the Stokes' parameter Tr(rho (sigma_j1 otimes cdots sigma_jn),
! given a n-qubit density matrix and a sequence of n Pauli matrices
implicit none
integer :: n  ! No. of qubits
integer :: ord_pm(n)  ! Vector with the indexes for the order of the Pauli matrices
complex(8) :: rho(1:2**n,1:2**n)  ! Density matrix
complex(8), allocatable :: kp_pauli_mat(:,:) ! Matrix for the Kronecker product of nqb Pauli matrices 
integer :: j, k  ! Auxiliary variables for counters

allocate ( kp_pauli_mat(1:2**n,1:2**n) )

call kron_prod_pauli_mat(ord_pm, n, kp_pauli_mat)
stokes_parameter = 0.d0
do j = 1, 2**n ;   do k = 1, 2**n ;   stokes_parameter = stokes_parameter + dble(kp_pauli_mat(j,k)*rho(k,j)) ;   end do ;   end do
 
deallocate ( kp_pauli_mat )

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine stokes_parameters_2qb(rho, ma, mb, corr)  ! Computes the Stokes parameters for a two-qubit density matrix
implicit none
complex(8) :: rho(1:4,1:4)  ! Density matrix
real(8) :: ma(1:3)  ! Vector for the polarizations of qubit a
real(8) :: mb(1:3)  ! Vector for the polarizations of qubit b
real(8) :: corr(1:3,1:3)  ! Matrix for the correlations
integer :: ord_pm(1:2)  ! For the order of the Pauli matrix, to be sent to the subroutine which computes the Stokes parameters
real(8) :: stokes_parameter  ! For the Stokes parameter function
integer :: j, k  ! Auxiliary variables for counters

ord_pm(2) = 0 ;   do j = 1, 3;   ord_pm(1) = j ;   ma(j) = stokes_parameter(rho, ord_pm, 2) ;   enddo
ord_pm(1) = 0 ;   do j = 1, 3;   ord_pm(2) = j ;   mb(j) = stokes_parameter(rho, ord_pm, 2) ;   enddo
do j = 1, 3 ;   do k = 1, 3 ;   ord_pm(1) = j ;   ord_pm(2) = k ;   corr(j,k) = stokes_parameter(rho, ord_pm, 2) ;   enddo ; enddo
     
end
!------------------------------------------------------------------------------------------------------------------------------------
real(8) function log2(x)  ! Returns the base two log of x
implicit none
real(8):: x

log2 = dlog(x)/dlog(2.d0)

end
!###################################################################################################################################
!                                                        Entropies
!###################################################################################################################################
real(8) function purity(d, rho)  ! Returns the purity of a density matrix: P = Tr(rho*rho)
integer :: d  ! Dimension of the density matrix
complex(8) :: rho(1:d,1:d)  ! Density matrix
real(8) :: trace_he  ! Trace function

purity = trace_he(d, matmul(rho,rho))

end
!------------------------------------------------------------------------------------------------------------------------------------
real(8) function neumann(d, rho) ! Returns the von Neumann entropy of a density matrix
implicit none
integer :: d  ! Dimension of the density matrix
complex(8) :: rho(1:d,1:d)  ! Density matrix
complex(8) :: A(1:d,1:d)  ! Auxiliary matrices for LAPACK calling
real(8) :: W(1:d)  ! Vector of eigenvalues coming from LAPACK eigensolver
real(8) :: shannon  ! Variables for the shannon and von Neumann entropies

A = rho ;   call lapack_zheevd('N', d, A, W) ;   neumann = shannon(d, W)

end
!------------------------------------------------------------------------------------------------------------------------------------
real(8) function shannon(d, pv)  ! Returns the Shannon entropy of a probability vector
implicit none
integer :: d  ! Dimension of the probability vector
real(8) :: pv(1:d)  ! probability vector
real(8) :: log2  ! Base two log function
integer :: j  ! Auxiliary variable for counters

shannon = 0.d0
do j = 1, d ;   if( (pv(j) >= 1.d-16) .and. (pv(j) <= (1.d0-1.d-16)) ) shannon = shannon - pv(j)*log2(pv(j)) ;   end do

end
!###################################################################################################################################
!                                         Inner products, Norms, fidelities, and Distances
!###################################################################################################################################
complex(8) function inner_prod(d, psi, phi)  ! Returns the Euclidean inner product of two complex vectors psi and phi
implicit none
integer :: d  ! Dimension of the vectors
complex(8) :: psi(1:d), phi(1:d)  ! Complex vectors whose inner product is to be computed
integer :: j  ! Auxiliary variable

inner_prod = (0.d0,0.d0) ;   do j = 1, d ;   inner_prod = inner_prod + conjg(psi(j))*phi(j) ;   enddo

end
!------------------------------------------------------------------------------------------------------------------------------------
real(8) function inner_prod_r(d, psi, phi)  ! Returns the Euclidean inner product of two real vectors psi and phi
implicit none
integer :: d  ! Dimension of the vectors
real(8) :: psi(1:d), phi(1:d)  ! Real vectors whose inner product is to be computed
integer :: j  ! Auxiliary variable

inner_prod_r = 0.d0 ;   do j = 1, d ;   inner_prod_r = inner_prod_r + psi(j)*phi(j) ;   enddo

end
!------------------------------------------------------------------------------------------------------------------------------------
real(8) function norm(d, psi)  ! Returns the Euclidean norm of the complex vector psi
implicit none
integer :: d  ! Dimension of the vector
complex(8) :: psi(1:d)  ! Complex vector whose norm is to be computed
complex(8) :: inner_prod  ! Inner product function to be used

norm = sqrt(dble(inner_prod(d, psi, psi)))

end
!------------------------------------------------------------------------------------------------------------------------------------
real(8) function norm_r(d, psi)  ! Returns the Euclidean norm of the real vector psi
implicit none
integer :: d  ! Dimension of the vector
real(8) :: psi(1:d)  ! Real vector whose norm is to be computed
real(8) :: inner_prod_r  ! Inner product function to be used

norm_r = sqrt( inner_prod_r(d, psi, psi) )

end
!------------------------------------------------------------------------------------------------------------------------------------
real(8) function fidelity_pp(d, psi, phi)  ! Returns the fidelity between two pure states
implicit none
integer :: d  ! Dimension of the vectors
complex(8) :: psi(1:d), phi(1:d)  ! Complex vectors whose fidelity is to be computed
complex(8) :: inner_prod, ip  ! Inner product function

ip = inner_prod(d, psi, phi) ;   fidelity_pp = (dreal(ip))**2.d0 + (dimag(ip))**2.d0

end
!------------------------------------------------------------------------------------------------------------------------------------
real(8) function fidelity_pm(d, psi, rho)  ! Returns the fidelity between a pure and a mixed state
implicit none
integer :: d  ! Dimension of the vector and matrix
complex(8) :: psi(1:d)  ! Pure state vector
complex(8) :: rho(1:d,1:d)  ! Density matrix
complex(8) :: fid  ! Auxiliary variable
integer :: j, k  ! Auxiliary variables for counters

fid = 0.d0
do j = 1, d ;   do k = 1, d ;   fid = fid + conjg(psi(j))*rho(j,k)*psi(k) ;   enddo ;   enddo
fidelity_pm = dble(fid)

end
!------------------------------------------------------------------------------------------------------------------------------------
real(8) function fidelity_mm(d, rho, zeta)  ! Returns the fidelity between two mixed states
implicit none
integer :: d  ! Dimension of the density matrices
complex(8) :: rho(1:d,1:d), zeta(1:d,1:d)  ! Density matrices
real(8) :: r(1:d), z(1:d)  ! Vectors for the eigenvalues of rho and zeta, respectively. 
complex(8) :: A(1:d,1:d)  ! Auxiliary matrix. We use r also for the eigenvalues if A=sqrt(rho)*zeta*sqrt(rho)
integer :: j, k, l  ! Auxiliary variables for counters
complex(8) :: op(1:d,1:d)  ! For the outer product
complex(8) ::  inner_prod  ! For the inner product function

call lapack_zheevd('V', d, rho, r) ;   call lapack_zheevd('V', d, zeta, z)

A = 0.d0
do j = 1, d ;   do k = 1, d ;   do l = 1, d
  call outer_product(d, rho(:,j), rho(:,l), op)
  A = A + sqrt(r(j)*r(l))*z(k)*inner_prod(d, rho(:,j), zeta(:,k))*inner_prod(d, zeta(:,k), rho(:,l))*op
enddo ;   enddo ;   enddo

call lapack_zheevd('N', d, A, r) ;   fidelity_mm = 0.d0 ;   do j = 1, d ;   fidelity_mm = fidelity_mm + sqrt(r(j)) ;   enddo
fidelity_mm = (fidelity_mm)**2.d0

end
!------------------------------------------------------------------------------------------------------------------------------------
real(8) function norm_hs(m, n, A)  ! Returns the Hilbert-Schmidt norm (or 2-norm) of a complex matrix A
implicit none
integer :: m, n  ! Dimensions of the matrix A
complex(8) :: A(1:m,1:n)  ! Matrix of which want to compute the 2-norm
complex(8), allocatable :: Ad(:,:)  ! Adjoint of A
real(8) :: trace_he  ! Function for the trace of an Hermitian matrix

allocate( Ad(1:n,1:m) ) ;   call adjoint(m, n, A, Ad) ;   norm_hs = dsqrt( trace_he(m, matmul(A,Ad)) ) ;   deallocate( Ad )

end
!------------------------------------------------------------------------------------------------------------------------------------
real(8) function norm_tr(d, A) ! Returns the trace norm (or 1-norm) of an hermitian matrix A
! ||A||_1 = \sum_j |a_j|, where a_j are the eigenvalues of A 
implicit none
integer :: d  ! Dimension of the matrix A
complex(8) :: A(1:d,1:d)  ! Matrix of which want to compute the 1-norm
real(8) :: egv(1:d)  ! Eigenvalues of A
integer :: j  ! Auxiliary variable for counters

call lapack_zheevd('N', d, A, egv) ;   norm_tr = 0.d0 ;   do j = 1, d ;   norm_tr = norm_tr + abs(egv(j)) ; enddo

end
!------------------------------------------------------------------------------------------------------------------------------------
real(8) function norm_tr_ge(d, A) ! Returns the trace norm (or 1-norm) of a general normal matrix A
! ||A||_1 = \sum_j |a_j|, where a_j are the eigenvalues of A 
implicit none
integer :: d  ! Dimension of the matrix A
complex(8) :: A(1:d,1:d)  ! Matrix of which want to compute the 1-norm
complex(8) :: egv(1:d)  ! Eigenvalues of A
integer :: j  ! Auxiliary variable for counters

call lapack_zgeev('N', d, A, egv) ;   norm_tr_ge = 0.d0 ;   do j = 1, d ;   norm_tr_ge = norm_tr_ge + abs(egv(j)) ; enddo

end
!------------------------------------------------------------------------------------------------------------------------------------
real(8) function norm_l1(m, n, A)  ! Returns the l1-norm of a complex mxn complex matrix A
implicit none
integer :: m, n  ! Dimensions of the matrix A
complex(8) :: A(1:m,1:n) ! The matrix
integer :: j, k

norm_l1 = 0.d0 ;   do j=1,m ;   do k=1,n ;   if ( j /= k ) norm_l1 = norm_l1 + abs(A(j,k)) ;   enddo ;   enddo

end
!------------------------------------------------------------------------------------------------------------------------------------
real(8) function d_hs(d, rho, zeta)  ! Returns the Hilbert-Schmidt (2-norm) distance between two density matrices
implicit none
integer :: d  ! Dimension of the density matrices
complex(8) :: rho(1:d,1:d), zeta(1:d,1:d)  ! Density matrices
real(8) :: norm_hs  ! Function for the Hilbert-Schmidt norm

d_hs = norm_hs(d, d, rho - zeta)

end
!###################################################################################################################################
!                                                          LAPACK callers
!###################################################################################################################################
subroutine lapack_zgeev(JOBVR, N, A, Wc)  ! Calls LAPACK's eigensolver for general complex matrices
! ZGEEV computes all eigenvalues and, optionally, eigenvectors of a complex Hermitian matrix A.  If eigenvectors are desired, it uses a
! divide and conquer algorithm. The divide and conquer algorithm makes very mild assumptions about floating point arithmetic. It will 
! work on machines with a guard digit in add/subtract, or on those binary machines without guard digits which subtract like the Cray 
! X-MP, Cray Y-MP, Cray C-90, or Cray-2. It could conceivably fail on hexadecimal or decimal machines without guard digits, but we know of none.
!character(1) :: JOBVL  !  JOBVL is CHARACTER*1; = 'N': left eigenvectors of A are not computed; = 'V': left eigenvectors of are computed.
character(1) :: JOBVR  !  JOBVR is CHARACTER*1; = 'N': right eigenvectors of A are not computed;  = 'V': right eigenvectors of A are computed.
character(1) :: UPLO = 'U'  ! UPLO is CHARACTER*1; = 'U':  Upper triangle of A is stored; = 'L':  Lower triangle of A is stored.
integer :: N  ! N is INTEGER; The order of the matrix A.  N >= 0.
!integer :: LDA = N  ! LDA is INTEGER. The leading dimension of the array A.  LDA >= max(1,N).
complex(8) :: A(1:N,1:N)  ! A is COMPLEX*16 array, dimension (LDA,N); On entry, the N-by-N matrix A. On exit, A has been overwritten.
complex(8) :: Wc(1:N)  ! Wc is COMPLEX*16 array, dimension (N). Wc contains the computed eigenvalues.
!integer :: LDVL = N  !LDVL is INTEGER. The leading dimension of the array VL.  LDVL >= 1; if JOBVL = 'V', LDVL >= N.
complex(8) :: VL(1:N,1:N)  ! VL is COMPLEX*16 array, dimension (LDVL,N); If JOBVL = 'V', the left eigenvectors u(j) are stored one
                        ! after another in the columns of VL, in the same order as their eigenvalues.
                        ! If JOBVL = 'N', VL is not referenced. u(j) = VL(:,j), the j-th column of VL.
!integer :: LDVR = N  ! LDVR is INTEGER. The leading dimension of the array VR.  LDVR >= 1; if JOBVR = 'V', LDVR >= N.
complex(8) :: VR(1:N,1:N)  ! VR is COMPLEX*16 array, dimension (LDVR,N). If JOBVR = 'V', the right eigenvectors v(j) are stored one
                                     ! after another in the columns of VR, in the same order their eigenvalues.
                                     ! If JOBVR = 'N', VR is not referenced. v(j) = VR(:,j), the j-th column of VR.
                                     
!integer :: LWORK = 2*N  ! LWORK is INTEGER; The dimension of the array WORK.  LWORK >= max(1,2*N). For good performance, LWORK must generally be larger.
                  ! If LWORK = -1, then a workspace query is assumed; the routine only calculates the optimal size of the WORK array, returns
                  ! this value as the first entry of the WORK array, and no error related to LWORK is issued by XERBLA.                                     
complex(8) :: WORK(1:2*N)  ! WORK is COMPLEX*16 array, dimension (MAX(1,LWORK)). On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
real(8) :: RWORK(1:2*N)  ! RWORK is DOUBLE PRECISION array, dimension (2*N)                    
integer :: INFO   ! INFO is INTEGER
                  ! = 0:  successful exit
                  ! < 0:  if INFO = -i, the i-th argument had an illegal value.
                  ! > 0:  if INFO = i, the QR algorithm failed to compute all the
                  ! eigenvalues, and no eigenvectors have been computed; elements and i+1:N of W contain eigenvalues which have converged.
                
call zgeev ('N', JOBVR, N, A, N, Wc, VL, N, VR, N, WORK, 2*N, RWORK, INFO)
!call zgeev (JOBVL, JOBVR, N, A, LDA, Wc, VL, LDVL, VR, LDVR, WORK, LWORK, RWORK, INFO)
    
end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine lapack_zheevd(JOBZ, N, A, W)  ! Calls LAPACK's eigensolver for Hermitian complex matrices
! ZHEEVD computes all eigenvalues and, optionally, eigenvectors of a complex Hermitian matrix A.  If eigenvectors are desired, it uses a
! divide and conquer algorithm. The divide and conquer algorithm makes very mild assumptions about floating point arithmetic. It will 
! work on machines with a guard digit in add/subtract, or on those binary machines without guard digits which subtract like the Cray 
! X-MP, Cray Y-MP, Cray C-90, or Cray-2. It could conceivably fail on hexadecimal or decimal machines without guard digits, but we know of none.
character(1) :: JOBZ  ! JOBZ is CHARACTER*1; = 'N':  Compute eigenvalues only; = 'V':  Compute eigenvalues and eigenvectors.
!character(1) :: UPLO = 'U'  ! UPLO is CHARACTER*1; = 'U':  Upper triangle of A is stored; = 'L':  Lower triangle of A is stored.
integer :: N  ! N is INTEGER; The order of the matrix A.  N >= 0.
!integer :: LDA  ! LDA is INTEGER. The leading dimension of the array A.  LDA >= max(1,N).
complex(8) :: A(N,N)  ! A is COMPLEX array, dimension (LDA, N). On entry, the Hermitian matrix A.  If UPLO = 'U', the
                      ! leading N-by-N upper triangular part of A contains the upper triangular part of the matrix A.  
                      ! If UPLO = 'L', the leading N-by-N lower triangular part of A contains the lower triangular part of the 
                      ! matrix A. On exit, if JOBZ = 'V', then if INFO = 0, A contains the orthonormal eigenvectors of the 
                      ! matrix A. If JOBZ = 'N', then on exit the lower triangle (if UPLO='L') or the upper triangle 
                      ! (if UPLO='U') of A, including the diagonal, is destroyed.
real(8) :: W(N)  ! W is REAL array, dimension (N). If INFO = 0, the eigenvalues in ascending order.
integer :: LWORK  ! LWORK is INTEGER
          !The length of the array WORK.
          !If N <= 1,                LWORK must be at least 1.
          !If JOBZ  = 'N' and N > 1, LWORK must be at least N + 1.
          !If JOBZ  = 'V' and N > 1, LWORK must be at least 2*N + N**2.

          !If LWORK = -1, then a workspace query is assumed; the routine
          !only calculates the optimal sizes of the WORK, RWORK and
          !IWORK arrays, returns these values as the first entries of
          !the WORK, RWORK and IWORK arrays, and no error message
          !related to LWORK or LRWORK or LIWORK is issued by XERBLA.
complex(8), allocatable :: WORK(:)  !WORK is COMPLEX*16 array, dimension (MAX(1,LWORK))
          !On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
integer :: LRWORK   ! LRWORK is INTEGER
          !The dimension of the array RWORK.
          !If N <= 1,                LRWORK must be at least 1.
          !If JOBZ  = 'N' and N > 1, LRWORK must be at least N.
          !If JOBZ  = 'V' and N > 1, LRWORK must be at least
           !              1 + 5*N + 2*N**2.

          !If LRWORK = -1, then a workspace query is assumed; the
          !routine only calculates the optimal sizes of the WORK, RWORK
          !and IWORK arrays, returns these values as the first entries
          !of the WORK, RWORK and IWORK arrays, and no error message
          !related to LWORK or LRWORK or LIWORK is issued by XERBLA.
real(8), allocatable :: RWORK(:)    ! RWORK is DOUBLE PRECISION array,
                                        ! dimension (LRWORK)
         ! On exit, if INFO = 0, RWORK(1) returns the optimal LRWORK.
integer :: LIWORK   ! LIWORK is INTEGER
          !The dimension of the array IWORK.
          !If N <= 1,                LIWORK must be at least 1.
          !If JOBZ  = 'N' and N > 1, LIWORK must be at least 1.
          !If JOBZ  = 'V' and N > 1, LIWORK must be at least 3 + 5*N.

          !If LIWORK = -1, then a workspace query is assumed; the
          !routine only calculates the optimal sizes of the WORK, RWORK
          !and IWORK arrays, returns these values as the first entries
          !of the WORK, RWORK and IWORK arrays, and no error message
          !related to LWORK or LRWORK or LIWORK is issued by XERBLA.
integer, allocatable :: IWORK(:)   ! IWORK is INTEGER array, dimension (MAX(1,LIWORK))
          !On exit, if INFO = 0, IWORK(1) returns the optimal LIWORK.
integer :: INFO   ! INFO is INTEGER; = 0:  successful exit; < 0:  if INFO = -i, the i-th argument had an illegal value
                  ! > 0:  if INFO = i and JOBZ = 'N', then the algorithm failed to converge; i off-diagonal elements 
                  ! of an intermediate tridiagonal form did not converge to zero; if INFO = i and JOBZ = 'V', then the 
                  ! algorithm failed to compute an eigenvalue while working on the submatrix lying in rows and columns 
                  ! INFO/(N+1) through mod(INFO,N+1).
                  
     if (JOBZ == 'N') then ;   LWORK = N + 1 ;   LRWORK = N ;   LIWORK = 1
else if (JOBZ == 'V') then ;   LWORK = 2*N + N**2 ;   LRWORK = 1 + 5*N + 2*N**2 ;   LIWORK = 3 + 5*N
     endif
allocate( WORK(1:LWORK), RWORK(1:LRWORK), IWORK(1:LIWORK) )

call zheevd(JOBZ,'U',N,A,N,W,WORK,LWORK,RWORK,LRWORK,IWORK,LIWORK,INFO)
!call zheevd(JOBZ,UPLO,N,A,LDA,W,WORK,LWORK,RWORK,LRWORK,IWORK,LIWORK,INFO)
  
deallocate( WORK, RWORK, IWORK )
  
end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine lapack_dsyevd(JOBZ, N, A, W)  ! Calls LAPACK's eigensolver for symmetric real matrices
! DSYEVD computes all eigenvalues and, optionally, eigenvectors of a
! real symmetric matrix A. If eigenvectors are desired, it uses a
! divide and conquer algorithm.!

! The divide and conquer algorithm makes very mild assumptions about
! floating point arithmetic. It will work on machines with a guard
! digit in add/subtract, or on those binary machines without guard
! digits which subtract like the Cray X-MP, Cray Y-MP, Cray C-90, or
! Cray-2. It could conceivably fail on hexadecimal or decimal machines
! without guard digits, but we know of none.

! Because of large use of BLAS of level 3, DSYEVD needs N**2 more
! workspace than DSYEVX.
character(1) :: JOBZ  ! JOBZ is CHARACTER*1; = 'N':  Compute eigenvalues only; = 'V':  Compute eigenvalues and eigenvectors.
!character(1) :: UPLO = 'U'  ! UPLO is CHARACTER*1; = 'U':  Upper triangle of A is stored; = 'L':  Lower triangle of A is stored.
integer :: N  ! N is INTEGER; The order of the matrix A.  N >= 0.
!integer :: LDA  ! LDA is INTEGER. The leading dimension of the array A.  LDA >= max(1,N).
real(8) :: A(1:N,1:N)  ! A is DOUBLE PRECISION array, dimension (LDA, N)
          !On entry, the symmetric matrix A.  If UPLO = 'U', the
          !leading N-by-N upper triangular part of A contains the
          !upper triangular part of the matrix A.  If UPLO = 'L',
          !the leading N-by-N lower triangular part of A contains
          !the lower triangular part of the matrix A.
          !On exit, if JOBZ = 'V', then if INFO = 0, A contains the
          !orthonormal eigenvectors of the matrix A.
          !If JOBZ = 'N', then on exit the lower triangle (if UPLO='L')
          !or the upper triangle (if UPLO='U') of A, including the
          !diagonal, is destroyed.
real(8) :: W(1:N)  ! W is DOUBLE PRECISION array, dimension (N)
          !If INFO = 0, the eigenvalues in ascending order.
integer :: LWORK  ! LWORK is INTEGER
          !The dimension of the array WORK.
          !If N <= 1,               LWORK must be at least 1.
          !If JOBZ = 'N' and N > 1, LWORK must be at least 2*N+1.
          !If JOBZ = 'V' and N > 1, LWORK must be at least
          !                                      1 + 6*N + 2*N**2.

          !If LWORK = -1, then a workspace query is assumed; the routine
          !only calculates the optimal sizes of the WORK and IWORK
          !arrays, returns these values as the first entries of the WORK
          !and IWORK arrays, and no error message related to LWORK or
          !LIWORK is issued by XERBLA.
real(8), allocatable :: WORK(:)  !WORK is DOUBLE PRECISION array,
           !                              dimension (LWORK)
          !On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
integer :: LIWORK   ! LIWORK is INTEGER
          !The dimension of the array IWORK.
          !If N <= 1,                LIWORK must be at least 1.
          !If JOBZ  = 'N' and N > 1, LIWORK must be at least 1.
          !If JOBZ  = 'V' and N > 1, LIWORK must be at least 3 + 5*N.!

         ! If LIWORK = -1, then a workspace query is assumed; the
         ! routine only calculates the optimal sizes of the WORK and
         ! IWORK arrays, returns these values as the first entries of
         ! the WORK and IWORK arrays, and no error message related to
         ! LWORK or LIWORK is issued by XERBLA.
integer, allocatable :: IWORK(:)   ! IWORK is INTEGER array, dimension (MAX(1,LIWORK))
          !On exit, if INFO = 0, IWORK(1) returns the optimal LIWORK.
integer :: INFO   ! INFO is INTEGER; = 0:  successful exit; < 0:  if INFO = -i, the i-th argument had an illegal value
                  ! > 0:  if INFO = i and JOBZ = 'N', then the algorithm failed to converge; i off-diagonal elements 
                  ! of an intermediate tridiagonal form did not converge to zero; if INFO = i and JOBZ = 'V', then the 
                  ! algorithm failed to compute an eigenvalue while working on the submatrix lying in rows and columns 
                  ! INFO/(N+1) through mod(INFO,N+1).
                  
     if (JOBZ == 'N') then ;   LWORK = 2*N+1 ;   LIWORK = 1 
else if (JOBZ == 'V') then ;   LWORK =  1 + 6*N + 2*N**2 ;   LIWORK = 3 + 5*N
     endif
allocate( WORK(1:LWORK), IWORK(1:LIWORK) )

call dsyevd(JOBZ,'U',N,A,N,W,WORK,LWORK,IWORK,LIWORK,INFO)
!call dsyevd(JOBZ,UPLO,N,A,LDA,W,WORK,LWORK,IWORK,LIWORK,INFO)

deallocate(WORK, IWORK)
    
end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine lapack_zgeqrfp(N, Z, Q, R)  ! Calls LAPACK QR factorization 
! For a complex square matrix A, it returns the orthogonalized Q and upper triangular R matrices
implicit none
!ZGEQRFP computes a QR factorization of a complex M-by-N matrix A:
! A = Q * R. The diagonal entries of R are real and nonnegative.

!integer :: M !is INTEGER
          !The number of rows of the matrix A.  M >= 0.
integer :: N !is INTEGER
          !The number of columns of the matrix A.  N >= 0.
!integer :: LDA !is INTEGER
!          !The leading dimension of the array A.  LDA >= max(1,M).
complex(8) :: A(1:N,1:N) !is COMPLEX*16 array, dimension (LDA,N)
          !On entry, the M-by-N matrix A.
          !On exit, the elements on and above the diagonal of the array
          !contain the min(M,N)-by-N upper trapezoidal matrix R (R is
          !upper triangular if m >= n); the elements below the diagonal,
          !with the array TAU, represent the orthogonal matrix Q as a
          !product of min(m,n) elementary reflectors (see Further
          !Details).
complex(8) :: TAU(1:N) !is COMPLEX*16 array, dimension (min(M,N))
          !The scalar factors of the elementary reflectors
          !Further Details
          !The matrix Q is represented as a product of elementary reflectors
          !  Q = H(1) H(2) . . . H(k), where k = min(m,n).
          !Each H(i) has the form
          !  H(i) = I - tau * v * v**H 
          !where tau is a real scalar, and v is a real vector with
          !v(1:i-1) = 0 and v(i) = 1; v(i+1:m) is stored on exit in A(i+1:m,i),
          !and tau in TAU(i).
!integer :: LWORK !is INTEGER
          !The dimension of the array WORK. The dimension can be divided into three parts.
          ! 1) The part for the triangular factor T. If the very last T is not bigger 
          !    than any of the rest, then this part is NB x ceiling(K/NB), otherwise, 
          !   NB x (K-NT), where K = min(M,N) and NT is the dimension of the very last T              
          !2) The part for the very last T when T is bigger than any of the rest T. 
          !   The size of this part is NT x NT, where NT = K - ceiling ((K-NX)/NB) x NB,
          !   where K = min(M,N), NX is calculated by
           !        NX = MAX( 0, ILAENV( 3, 'ZGEQRF', ' ', M, N, -1, -1 ) )
          ! 3) The part for dlarfb is of size max((N-M)*K, (N-M)*NB, K*NB, NB*NB)
          ! So LWORK = part1 + part2 + part3
          ! If LWORK = -1, then a workspace query is assumed; the routine
          ! only calculates the optimal size of the WORK array, returns
          ! this value as the first entry of the WORK array, and no error
          ! message related to LWORK is issued by XERBLA.
complex(8) :: WORK(1:3*N*N) !is COMPLEX*16 array, dimension (MAX(1,LWORK))
          !On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
integer :: INFO !is INTEGER
          != 0:  successful exit
          !< 0:  if INFO = -i, the i-th argument had an illegal value
integer :: j, k  ! Auxiliary variables
complex(8) :: identity(1:N,1:N), proj(1:N,1:N), v(1:N)
complex(8) :: Z(1:N,1:N), Q(1:N,1:N), R(1:N,1:N)  ! Input and output matrices

A = Z
call zgeqrfp (N, N, A, N, TAU, WORK, 3*N*N, INFO)
!call zgeqrfp (M, N, A, LDA, TAU, WORK, LWORK, INFO)

R = 0.d0 ;   forall (j = 1:N, k = 1:N , k >= j ) R(j,k) = A(j,k)

call identity_c(N, identity) ;   Q = identity
do j = 1, N
  if (j > 1) v(1:j-1) = 0.d0 ;   v(j) = 1.d0 ;   v(j+1:N) = A(j+1:N,j) ;   call projector(v, N, proj)
  Q = matmul(Q,(identity-TAU(j)*proj)) 
enddo

end
!###################################################################################################################################


==> code/libforq/meths.f90 <==
!###################################################################################################################################
module meths
! This module is utilized to share the options for the methods to be used with the several related sub-programs. The conventions 
! are shown below. All these options can be changed at any time or place by using this module (with, use meths) in your sub-program. 
! But if you change the random number generator, you should use "call rng_init()" to initialize the new one (if necessary).
implicit none
character(10) :: opt_rng = "mt"
character(10) :: opt_rpvg = "zhsl"
character(10) :: opt_rug = "gso"
character(10) :: opt_rsvg = "std" 
character(10) :: opt_rdmg = "std"

! Below follows the conventions for the possible choices of methods

!! opt_rng      Selects the random number generator to be used
! = mt          (Mersenne Twister pseudo-rng)
! = gnu         (Gnu's pseudo-rng)
! = netlib      (Netlib's pseudo-rng)
! = ...         (...)

!! opt_rpvg     Selects the method to be used when generationg random probability vectors
! = zhsl        (zyczkowski-Horodecki-Sanpera-Lewenstein method)
! = norm        (normalization method)
! = trig        (trigonometric method)
! = iid         (iid method)
! = devroye     (Devroye's method)
! = kraemer     (Kraemer's method)
! = ...         (...)

!! opt_rug      Selects the method for unitary matrix generation
! = hhr         (Uses the QR factorization with Householder reflections)
! = gso         (Uses the QR factorization with modified Gram-Schmidt orthogonalization)
! = hurwitz     (Uses Hurwitz parametrization)
! = ...         (...)

!! opt_rsvg     Selects the method to be used in the generation of random pure quantum states (quantum state vectors)
! = "std"       (standard method |psi> = \sum_j \sqrt(p_j)\exp(i*theta_j)|c_j>)
! = "gauss"     (standard method |psi> = \sum_j c_j|c_j> with gaussianily distributed complex coefficients)
! = "ru"        (uses the first column of a randum unitary matrix)
! = ...         (...)

!! opt_rdmg     Selects the method to be used in the generation of random density matrices
! = "std"       (Standard method, rho = sum_j p_j U|c_j><c_j|U^†, where |c_j> is the computational basis)
! = "ginibre"   (Normalize G*G^†, with G being a Ginibre matrix)
! = "bures"     (Normalize (id+U)G*G^†(id+U^†), with G being a Ginibre matrix, U a random unitary, and id the identity matrix)
! = "ptrace"    (Takes the partial trace of a random state vector)
! = ...         (...)

end module
!###################################################################################################################################

==> code/libforq/qnesses.f90 <==
!###################################################################################################################################
!                                    Tests quantumnesses measures using the two-qubit Werner state
!###################################################################################################################################
subroutine werner_2qb()  ! Tests for quantumnesses quantifiers using a two-qubit Werner's state
! Gnuplot command to see the results
! plot 'werner.dat' u 1:2 t 'Conc', '' u 1:3 t 'EoF', '' u 1:4 t 'Neg', '' u 1:5 t 'logNeg', '' u 1:6 t '2*Disc_hs', 
!      '' u 1:7 t 'Disc_oz_bds', '' u 1:8 t 'max(0,CHSH-2)', '' u 1:9 t 'coherence_l1n', '' u 1:10 t 'coherence_re'
use bell_basis
implicit none
complex(8) :: rho(1:4,1:4)  ! The 2-qubit Werner density matrix
complex(8) :: identity(1:4,1:4) ! The 4x4 identiy matrix
complex(8) :: proj(1:4,1:4)  ! For the projector on a Bell state 
real(8) :: w, dw  ! For the weight appearing in the Werner states
real(8) :: concurrence_2qb, EoF_2qb, negativity, log_negativity  ! Entanglement quantifiers
real(8) :: discord_hs_2qb, discord_oz_bds  ! Discord quantifiers
real(8) :: CHSH_2qb  ! Non-locality
real(8) :: coh_l1n, coh_re  ! Coherence quantifiers
open(unit = 11, file = 'werner.dat', status = 'unknown')

call identity_c(4, identity) ;   call projector(psi_m, 4, proj)

dw = 1.d0/100.d0 ;   w = 0.d0 - dw  ! Sets the width of the step in w
do
  w = w + dw ;   if( w > 1.d0 ) exit
  rho = (1.d0-w)*(identity/4.d0) + w*proj
  write(11,*) w, concurrence_2qb(rho), EoF_2qb(rho), negativity(2,2,'a',rho), log_negativity(2,2,'a',rho), & 
                 2.d0*discord_hs_2qb('a',rho), discord_oz_bds(rho), & 
                 max(CHSH_2qb(rho)-2.d0,0.d0), coh_l1n(4, rho), coh_re(4, rho)
enddo

end
!###################################################################################################################################
!                                                       Entanglement
!###################################################################################################################################
real(8) function concurrence_2qb(rho)  ! Returns the entanglement measure concurrence, for two-qubit states
! Ref: W. K. Wootters, Entanglement of Formation of an Arbitrary State of Two Qubits, Phys.Rev.Lett. 80, 2245 (1998).
use pauli_group
implicit none
complex(8) :: rho(1:2**2,1:2**2)  ! Density matrix we want to compute the concurrence
complex(8) :: R(1:2**2,1:2**2), rho_tilde(1:2**2,1:2**2), s2_kp_s2(1:2**2,1:2**2)  ! Auxiliary matrices
complex(8) :: egv(1:2**2) ! Eigenvalues of R = rho*rho^tilde
real(8) :: egv_max  ! The greater eigenvalue of R

 call kronecker_product_c(sigma_2, 2, 2, sigma_2, 2, 2, s2_kp_s2) ;   rho_tilde = matmul( matmul(s2_kp_s2,conjg(rho)) , s2_kp_s2 )
 R = matmul(rho,rho_tilde) ;   call lapack_zgeev('N', 4, R, egv)

 egv_max = max( real(egv(1)), real(egv(2)), real(egv(3)), real(egv(4)) )
 concurrence_2qb = max( 0.d0, (2.d0*sqrt(egv_max)-sqrt(real(egv(1)))-sqrt(real(egv(2)))-sqrt(real(egv(3)))-sqrt(real(egv(4)))))
     
end
!----------------------------------------------------------------------------------------------------------------------------------
real(8) function EoF_2qb(rho)  ! Returns the entanglement measure concurrence, for two-qubit states
! Ref: W. K. Wootters, Entanglement of Formation of an Arbitrary State of Two Qubits, Phys.Rev.Lett. 80, 2245 (1998).
implicit none
complex(8) :: rho(1:4,1:4)  ! Density matrix we want to compute the concurrence
real(8) :: concurrence_2qb  ! For the concurrence function
real(8) :: pv(1:2), shannon  ! Probability vector and Shannon's entropy

pv(1) = (1.d0 + sqrt(1.d0 - concurrence_2qb(rho)**2.d0))/2.d0 ;   pv(2) = 1.d0 - pv(1) ;   EoF_2qb = shannon(2, pv)

end
!----------------------------------------------------------------------------------------------------------------------------------
real(8) function negativity(da, db, ssys, rho)  ! Returns the entanglement negativity of a bipartite system
! Ref: G. Vidal and R.F. Werner, A computable measure of entanglement, Phys. Rev. A 65, 032314 (2002).
implicit none
character(1) :: ssys  ! Determines in which sub-system the transposition is to be applied (subsys = 'a' or 'b')
integer :: da, db ! Dimensions of the subsystems
complex(8) :: rho(1:da*db,1:da*db), rho_pt(1:da*db,1:da*db)  ! Bipartite original and partial transposed states
real(8) :: norm_tr  ! For the trace norm function

if (ssys == 'a') then
  call partial_transpose_a(da, db, rho, rho_pt)
else if (ssys == 'b') then
  call partial_transpose_b(da, db, rho, rho_pt)
endif

negativity = norm_tr(da*db, rho_pt) - 1.d0
     
end
!----------------------------------------------------------------------------------------------------------------------------------
real(8) function log_negativity(da, db, ssys, rho)  ! Returns the entanglement negativity of a bipartite system
! Ref: G. Vidal and R.F. Werner, A computable measure of entanglement, Phys. Rev. A 65, 032314 (2002).
implicit none
character(1) :: ssys  ! Determines in which sub-system the transposition is to be applied (subsys = 'a' or 'b')
integer :: da, db ! Dimensions of the subsystems
complex(8) :: rho(1:da*db,1:da*db), rho_pt(1:da*db,1:da*db)  ! Bipartite original and partial transposed states
!real(8) :: neg ! Negativity
real(8) :: norm_tr  ! For the trace norm function
real(8) :: log2  ! For the log base two

if (ssys == 'a') then
  call partial_transpose_a(da, db, rho, rho_pt)
else if (ssys == 'b') then
  call partial_transpose_b(da, db, rho, rho_pt)
endif

log_negativity = log2( norm_tr(da*db, rho_pt) )
     
end
!###################################################################################################################################
!                                                        Coherence
!###################################################################################################################################
real(8) function coh_l1n(d, rho)  ! Returns the l1-norm quantum coherence
! Ref: T. Baumgratz, M. Cramer e M. B. Plenio, Quantifying
coherence, Phys. Rev. Lett. 113, 140401 (2014).
implicit none
integer :: d ! Dimension of the density matrix
complex(8) :: rho(1:d,1:d)  ! The density matrix
real(8) :: norm_l1  ! For the l1-norm function

 coh_l1n = norm_l1(d, d, rho)

end
!----------------------------------------------------------------------------------------------------------------------------------
real(8) function coh_re(d, rho)  ! Returns the relative entropy of quantum coherence
! Ref: T. Baumgratz, M. Cramer e M. B. Plenio, Quantifying
coherence, Phys. Rev. Lett. 113, 140401 (2014).
implicit none
integer :: d  ! Dimension of the density matrix
complex(8) :: rho(1:d,1:d)  ! The density matrix
real(8) :: shannon, neumann  ! For the Shannon and von Neumman entropy functions
real(8) :: pv(1:d)  ! Auxiliary probability vector
integer :: j  ! Auxiliary variable for counters

forall(j=1:d) pv(j) = real(rho(j,j)) ;   coh_re = shannon(d, pv) - neumann(d, rho)

end
!###################################################################################################################################
!                                                        Discord
!###################################################################################################################################
real(8) function discord_hs_2qb(ssys, rho)  ! Returns the 2-norm (or Hilbert-Schmidt) discord for 2-qubits states
! Ref: B. Dakić, V. Vedral e Č. Brukner, Necessary and sufficient condition for nonzero quantum discord, Phys. Rev. Lett. 105, 190502 (2010).
implicit none
character(1) :: ssys  ! Tells if sub-system a or b is classical (in the minimization)
complex(8) :: rho(1:4,1:4)  ! The density matrix
integer :: m, n  ! Auxiliary variables for counters
real(8) :: norm_r, norm_hs  ! For the vector norm and Hilbert-Schmidt norm functions
real(8) :: ma(1:3)  ! Vector for the polarizations of qubit a
real(8) :: mb(1:3)  ! Vector for the polarizations of qubit b
real(8) :: corr(1:3,1:3)  ! Matrix for the correlations
real(8) :: mK(1:3,1:3)  ! Auxiliary matrix
real(8) :: W(1:3)  ! For the eigenvalues of K
real(8) :: trace_he  ! For the trace function

call stokes_parameters_2qb(rho, ma, mb, corr)

if (ssys == 'a' ) then
  do m = 1, 3 ;   do n = 1, 3 ;   mK(m,n) = ma(m)*ma(n) ;   enddo ;   enddo ;   mK = mK + matmul(corr,transpose(corr))
  call lapack_dsyevd('N', 3, mK, W)
  discord_hs_2qb = 0.25d0*( (norm_r(3, ma))**2.d0 + (norm_hs(3, 3, corr))**2.d0 - maxval(W) )
else if ( ssys == 'b' ) then
  do m = 1, 3 ;   do n = 1, 3 ;   mK(m,n) = mb(m)*mb(n) ;   enddo ;   enddo ;   mK = mK + matmul(corr,transpose(corr))
  call lapack_dsyevd('N', 3, mK, W)
  discord_hs_2qb = 0.25d0*( (norm_r(3, mb))**2.d0 + (norm_hs(3, 3, corr))**2.d0 - maxval(W) )
endif

end
!----------------------------------------------------------------------------------------------------------------------------------
real(8) function discord_oz_bds(rho)  ! Returns the Ollivier-Zurek discord for 2-qubits Bell-diagonal states
! Ref: S. Luo, Quantum discord for two-qubit systems, Phys. Rev. A 77, 042303 (2008).
implicit none
complex(8) :: rho(1:4,1:4)  ! The density matrix
real(8) :: ma(1:3)  ! Vector for the polarizations of qubit a
real(8) :: mb(1:3)  ! Vector for the polarizations of qubit b
real(8) :: corr(1:3,1:3)  ! Matrix for the correlations
real(8) :: l00, l01, l10, l11, MI, c, CC ! For mutual information and classical correlation, and related auxiliary variables
real(8) :: W(1:3)  ! For the eigenvalues of K
real(8) :: log2  ! For the log base two function

call stokes_parameters_2qb(rho, ma, mb, corr)  ! Get the Stokes parameters

! Eigenvalues of the Bell-diagonal two-qubit density matrix
l00 = ( 1.d0 + corr(1,1) - corr(2,2) + corr(3,3) )/4.d0 ;   l01 = ( 1.d0 + corr(1,1) + corr(2,2) - corr(3,3) )/4.d0
l10 = ( 1.d0 - corr(1,1) + corr(2,2) + corr(3,3) )/4.d0 ;   l11 = ( 1.d0 - corr(1,1) - corr(2,2) - corr(3,3) )/4.d0
! Mutual information (total correlation)
MI = l00*log2(4.d0*l00) + l01*log2(4.d0*l01) + l10*log2(4.d0*l10) + l11*log2(4.d0*l11)

! Classical correlation
 c = max( abs(corr(1,1)), abs(corr(2,2)), abs(corr(3,3)) ) ;   CC = 0.5d0*(1.d0-c)*log2(1.d0-c) + 0.5d0*(1.d0+c)*log2(1.d0+c)
 
! Ollivier-Zurek discord for Bell-diagonal states
discord_oz_bds = MI - CC

end
!###################################################################################################################################
!                                                      Non-Locality
!###################################################################################################################################
real(8) function CHSH_2qb(rho)  ! Returns the CHSH parameter (it max)
! Ref: R. Horodecki, P. Horodecki e M. Horodecki, “Violating Bell inequality by mixed spin-1 states: Necessary and sufficient 
!      condition”, Phys. Lett. A 200, 340
2
(1995).
implicit none
complex(8) :: rho(1:4,1:4)  ! The density matrix
real(8) :: ma(1:3)  ! Vector for the polarizations of qubit a
real(8) :: mb(1:3)  ! Vector for the polarizations of qubit b
real(8) :: corr(1:3,1:3)  ! Matrix for the correlations
real(8) :: mK(1:3,1:3)  ! Auxiliary matrix
real(8) :: W(1:3)  ! For the eigenvalues of K

call stokes_parameters_2qb(rho, ma, mb, corr) ;   mK = matmul(transpose(corr),corr) ;   call lapack_dsyevd('N', 3, mK, W)
 CHSH_2qb = 2.d0*sqrt( W(2) + W(3) ) 

end
!###################################################################################################################################

==> code/libforq/rdmg.f90 <==
!###################################################################################################################################
!                                             Random density matrix generators - RDMG
!###################################################################################################################################
subroutine rdm_std(d, rdm) ! Generates a random density matrix using the standard method: rdm = \sum_j p_j U|c_j><c_j|U^†
! Ref: Maziero, J. (2015). Random sampling of quantum states: A survey of methods. Braz. J. Phys. 45, 575.
implicit none
integer :: d  ! Dimension of the random density matrix
complex(8) :: rdm(1:d,1:d)  ! Random density matrix 
complex(8), allocatable :: ru(:,:)  ! Random unitary matrix
real(8), allocatable :: rpv(:)  ! Random probability vector
integer :: j, k, l  ! Auxiliary variable for counters

allocate ( ru(1:d,1:d), rpv(1:d) ) ;   call rpvg(d, rpv) ;   call rug(d, ru)  ! Allocate memory for and get these random variables

rdm = (0.d0,0.d0)  ! Generates the rdm
do j = 1, d ;   do k = 1, d  ;  do l = 1, d ;   rdm(j,k) = rdm(j,k) + rpv(l)*ru(j,l)*conjg(ru(k,l)) ;   enddo ;   enddo ;   enddo

deallocate ( ru, rpv )

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rdm_ginibre(d, rdm) ! Generates a random density matrix normalizing G*G^†, with G being a Ginibre matrix
! Ref:  \.{Z}yczkowski, K., and Sommers, H.-J. (2001). Induced measures in the space of mixed quantum states. 
!       J. Phys. A: Math. Gen. 34, 7111.
implicit none
integer :: d  ! Dimension of the random density matrix
complex(8) :: rdm(1:d,1:d)  ! Random density matrix 
complex(8), allocatable :: G(:,:), GGd(:,:)  ! For the Ginibre matrix and its product with its adjoint
real(8) :: norm_hs  ! For the Hilbert-Schmidt norm function

allocate ( G(1:d,1:d), GGd(1:d,1:d) ) ;   call ginibre(d, d, G) ;   call  matmul_AAd(d, d, G, GGd) 
rdm = GGd/((norm_hs(d, d, G))**2.d0)  ! Defines the density matrix
deallocate ( G, GGd )

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rdm_bures(d, rdm) ! Generates a random density matrix normalizing (id+U)G*G^†(id+U^†), with G being a Ginibre matrix and U a random unitary
! Ref: Al Osipov, V., Sommers, H.-J., and \.{Z}yczkowski, K. (2010). Random Bures mixed states and the distribution of their purity. 
!      J. Phys. A: Math. Theor. 43, 055302.
implicit none
integer :: d  ! Dimension of the matrices
complex(8) :: rdm(1:d,1:d)  ! Random density matrix 
complex(8), allocatable :: G(:,:)  ! For the Ginibre matrix
complex(8), allocatable :: U(:,:)  ! For the random unitary matrix
complex(8), allocatable :: id(:,:)  ! For the indentity matrix
complex(8), allocatable :: A(:,:), AAd(:,:)  ! Auxiliary matrices
real(8) :: norm_hs  ! For the Hilbert-Schmidt norm function

allocate ( G(1:d,1:d), U(1:d,1:d), id(1:d,1:d), A(1:d,1:d), AAd(1:d,1:d) )
call ginibre(d, d, G) ;   call rug(d, U) ;   call identity_c(d, id) ;   A = matmul((id+U),G) ;   call  matmul_AAd(d, d, A, AAd)
rdm = AAd/((norm_hs(d, d, A))**2.d0)  ! Defines the density matrix
deallocate ( G, U, id, A, AAd )

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rdm_ptrace(d, rdm) ! Generates a random density matrix via partial tracing over a random state vector
! Ref: Mej\'ia, J., Zapata, C., and Botero, A. (2015). The difference between two random mixed quantum states: Exact and asymptotic 
!      spectral analysis. arXiv:1511.07278.
implicit none
integer :: d  ! Dimension of the density matrix
complex(8) :: rdm(1:d,1:d)  ! Random density matrix 
complex(8), allocatable :: rsv(:)  ! For the random state vector
complex(8), allocatable :: proj(:,:)  ! For the projector

allocate ( rsv(1:d*d), proj(1:d*d,1:d*d) )
call rsvg(d*d, rsv) ;   call projector(rsv, d*d, proj) ;   call partial_trace_a(d, d, proj, rdm)
deallocate ( rsv, proj )

end
!###################################################################################################################################
!                                                   Calling subroutines - RDMG
!###################################################################################################################################
subroutine rdmg(d, rdm)  ! Calls the choosed random density matrix generator
use meths
implicit none
integer :: d  ! Dimension of the random density matrix
complex(8) :: rdm(1:d,1:d)  ! The random density matrix

     if ( opt_rdmg == "std" ) then ;   call rdm_std(d, rdm)
else if ( opt_rdmg == "ginibre" ) then ;   call rdm_ginibre(d, rdm)
else if ( opt_rdmg == "bures" ) then ;   call rdm_bures(d, rdm)
else if ( opt_rdmg == "ptrace" ) then ;   call rdm_ptrace(d, rdm)
     endif

end
!###################################################################################################################################

==> code/libforq/rng.f90 <==
!###################################################################################################################################
!                                       Random number generators (uniform in [0,1], or integers)
!###################################################################################################################################
!                                      Merseene-Twister RNG (the module is in a separated file)
subroutine sub_rand_seed(seed) ! Uses the computer time to generate a random seed for the initialization of the random number generators
implicit none
character(8) :: date
character(10) :: time
character(5) :: zone
integer, dimension(8) :: values
integer(4) :: seed

call date_and_time(date,time,zone,values) ;   seed = 1.d3*values(8)
  
end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine init_mt() ! Initializes the Merseene Twister pseudo-random number generator
use mt95
implicit none
integer(4) :: seed
real(8) :: rn

call sub_rand_seed(seed) ;   call genrand_init(seed) ;   call genrand_real1(rn)
 
end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rng_mt(d, rn) ! Calls the Mersenne Twister pseudo-random number generator
use mt95
implicit none
integer :: d  ! Dimension of the vector of random numbers
real(8) :: rn(1:d) ! Vector whose components are random numbers uniformly distributed in [0,1]

call genrand_real1(rn)

end
!------------------------------------------------------------------------------------------------------------------------------------
!                                                    Gnu's RNG
subroutine init_gnu()  ! Initialization for the GNU RNG RANDOM_NUMBER()
IMPLICIT NONE
INTEGER, ALLOCATABLE :: seed(:)
INTEGER :: i, n, un, istat, dt(8), pid, t(2), s
INTEGER(8) :: count, tms
  
CALL RANDOM_SEED(size = n)
ALLOCATE(seed(n))
! First try if the OS provides a random number generator
OPEN(newunit=un, file="/dev/urandom", access="stream", form="unformatted", action="read", status="old", iostat=istat)
IF (istat == 0) THEN
  read(un) seed
  close(un)
ELSE
  ! Fallback to XOR:ing the current time and pid. The PID is useful in case one launches multiple instances of the same program in parallel.
  CALL SYSTEM_CLOCK(count)
  IF (count /= 0) THEN
    t = TRANSFER(count, t)
  ELSE
    CALL DATE_AND_TIME(values=dt)
    tms = (dt(1) - 1970) * 365_8 * 24 * 60 * 60 * 1000 + dt(2) * 31_8 * 24 * 60 * 60 * 1000 + dt(3) * 24 * 60 * 60 * 60 * 1000 &
                       + dt(5) * 60 * 60 * 1000 + dt(6) * 60 * 1000 + dt(7) * 1000 + dt(8)
    t = TRANSFER(tms, t)
  ENDIF
  s = ieor(t(1), t(2))
  pid = getpid() + 1099279 ! Add a prime
  s = ieor(s, pid)
  IF (n >= 3) THEN
     seed(1) = t(1) + 36269
     seed(2) = t(2) + 72551
     seed(3) = pid
     IF (n > 3) THEN
        seed(4:) = s + 37 * (/ (i, i = 0, n - 4) /)
     ENDIF
  ELSE
     seed = s + 37 * (/ (i, i = 0, n - 1 ) /)
  ENDIF
ENDIF
CALL RANDOM_SEED(put=seed)
          
end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rng_gnu(d, rn) ! Calls the Gnu "standard" random number generator. See https://gcc.gnu.org/onlinedocs/gfortran/RANDOM_005fNUMBER.html 
! The runtime-library implements George Marsaglia's KISS (Keep It Simple Stupid) random number generator.
implicit none
integer :: d  ! Dimension of the vector of random numbers
real(8) :: rn(1:d) ! Vector whose components are random numbers uniformly distributed in [0,1)

call random_number(rn)

end
!------------------------------------------------------------------------------------------------------------------------------------
!                                                    Netlib's RNG
subroutine init_netlib() ! Initializes Netlib's pseudo-random number generator zufall
implicit none
integer :: seed

call sub_rand_seed(seed) ;   call zufalli(seed)
 
end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rng_netlib(d, rn) ! Calls Netlib's pseudo-random number generator zufall
implicit none
integer :: d  ! Dimension of the vector of random numbers
real(8) :: rn(1:d) ! Vector whose components are random numbers uniformly distributed in [0,1]

call zufall(d,rn)

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine zufall(n,a)  ! Netlib's RNG (this sequence of 4 subroutines is needed)
! README for zufall random number package
! ------ --- ------ ------ ------ -------
! This package contains a portable random number generator set
! for: uniform (u in [0,1)), normal (<g> = 0, <g^2> = 1), and
! Poisson distributions. The basic module, the uniform generator,
! uses a lagged Fibonacci series generator:
! 
!               t    = u(n-273) + u(n-607)
!               u(n) = t - float(int(t))
! 
! where each number generated, u(k), is floating point. Since
! the numbers are floating point, the left end boundary of the
! range contains zero. This package is nearly portable except
! for the following. (1) It is written in lower case, (2) the
! test package contains a timer (second) which is not portable,
! and (3) there are cycle times (in seconds) in data statements 
! for NEC SX-3, Fujitsu VP2200, and Cray Y-MP. Select your 
! favorite and comment out the others. Replacement functions 
! for 'second' are included - comment out the others. Otherwise 
! the package is portable and returns the same set of floating 
! point numbers up to word precision on any machine. There are 
! compiler directives ($cdir for Cray, *vdir for SX-3, and VOCL 
! for Fujitsu VP2200) which should be otherwise ignored.
! 
! To compile this beast, note that all floating point numbers
! are declared 'double precision'. On Cray X-MP, Y-MP, and C-90
! machines, use the cft77 (cf77) option -dp to run this in 64
! bit mode (not 128 bit double).
! 
! External documentation, "Lagged Fibonacci Random Number Generators
! for the NEC SX-3," is to be published in the International
! Journal of High Speed Computing (1994). Otherwise, ask the
! author: 
! 
!          W. P. Petersen 
!          IPS, RZ F-5
!          ETHZ
!          CH 8092, Zurich
!          Switzerland
! 
! e-mail:  wpp@ips.ethz.ch.
! 
! The package contains the following routines:
! 
! ------------------------------------------------------
! UNIFORM generator routines:
! 
!       subroutine zufalli(seed)
!       integer seed
! c initializes common block containing seeds. if seed=0,
! c the default value is 1802.
! 
!       subroutine zufall(n,u)
!       integer n
!       double precision u(n)
! c returns set of n uniforms u(1), ..., u(n).
! 
!       subroutine zufallsv(zusave)
!       double precision zusave(608)
! c saves buffer and pointer in zusave, for later restarts
! 
!       subroutine zufallrs(zusave)
!       double precision zusave(608)
! c restores seed buffer and pointer from zusave
! ------------------------------------------------------
      implicit none
!
! portable lagged Fibonacci series uniform random number
! generator with "lags" -273 und -607:
!
!       t    = u(i-273)+buff(i-607)  (floating pt.)
!       u(i) = t - float(int(t))
!
! W.P. Petersen, IPS, ETH Zurich, 19 Mar. 92
!
      double precision a(*)
      double precision buff(607)
      double precision t
      integer i,k,ptr,VL,k273,k607
      integer buffsz,nn,n,left,q,qq
      integer aptr,aptr0,bptr

      common /klotz0/buff,ptr
      data buffsz/607/

      aptr = 0
      nn   = n

1     continue

      if(nn .le. 0) return

! factor nn = q*607 + r

      q    = (nn-1)/607
      left = buffsz - ptr

      if(q .le. 1) then

! only one or fewer full segments

         if(nn .lt. left) then
            do 2 i=1,nn
               a(i+aptr) = buff(ptr+i)
2           continue
            ptr  = ptr + nn
            return
         else
            do 3 i=1,left
               a(i+aptr) = buff(ptr+i)
3           continue
            ptr  = 0
            aptr = aptr + left
            nn   = nn - left
!  buff -> buff case
            VL   = 273
            k273 = 334
            k607 = 0
            do 4 k=1,3
! cdir$ ivdep
! vdir nodep
! VOCL LOOP, TEMP(t), NOVREC(buff)
               do 5 i=1,VL
                  t            = buff(k273+i) + buff(k607+i)
                  buff(k607+i) = t - float(int(t))
5              continue
               k607 = k607 + VL
               k273 = k273 + VL
               VL   = 167
               if(k.eq.1) k273 = 0
4           continue

            goto 1
         endif
      else

! more than 1 full segment
 
          do 6 i=1,left
             a(i+aptr) = buff(ptr+i)
6         continue
          nn   = nn - left
          ptr  = 0
          aptr = aptr+left
 
! buff -> a(aptr0)
 
          VL   = 273
          k273 = 334
          k607 = 0
          do 7 k=1,3
             if(k.eq.1)then
! VOCL LOOP, TEMP(t)
                do 8 i=1,VL
                   t         = buff(k273+i) + buff(k607+i)
                   a(aptr+i) = t - float(int(t))
8               continue
                k273 = aptr
                k607 = k607 + VL
                aptr = aptr + VL
                VL   = 167
             else
!cdir$ ivdep
!vdir nodep
!VOCL LOOP, TEMP(t)
                do 9 i=1,VL
                   t         = a(k273+i) + buff(k607+i)
                   a(aptr+i) = t - float(int(t))
9               continue
                k607 = k607 + VL
                k273 = k273 + VL
                aptr = aptr + VL
             endif
7         continue
          nn = nn - 607

! a(aptr-607) -> a(aptr) for last of the q-1 segments

          aptr0 = aptr - 607
          VL    = 607

!vdir novector
          do 10 qq=1,q-2
             k273 = 334 + aptr0
! cdir$ ivdep
!vdir nodep
!VOCL LOOP, TEMP(t), NOVREC(a)
             do 11 i=1,VL
                t         = a(k273+i) + a(aptr0+i)
                a(aptr+i) = t - float(int(t))
11           continue
             nn    = nn - 607
             aptr  = aptr + VL
             aptr0 = aptr0 + VL
10        continue

! a(aptr0) -> buff, last segment before residual

          VL   = 273
          k273 = 334 + aptr0
          k607 = aptr0
          bptr = 0
          do 12 k=1,3
             if(k.eq.1) then
! VOCL LOOP, TEMP(t)
                do 13 i=1,VL
                   t            = a(k273+i) + a(k607+i)
                   buff(bptr+i) = t - float(int(t))
13              continue
                k273 = 0
                k607 = k607 + VL
                bptr = bptr + VL
                VL   = 167
             else
!cdir$ ivdep
! vdir nodep
! VOCL LOOP, TEMP(t), NOVREC(buff)
                do 14 i=1,VL
                   t            = buff(k273+i) + a(k607+i)
                   buff(bptr+i) = t - float(int(t))
14              continue
                k607 = k607 + VL
                k273 = k273 + VL
                bptr = bptr + VL
             endif
12        continue
          goto 1
      endif
      
end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine zufalli(seed)
      implicit none

!  generates initial seed buffer by linear congruential
!  method. Taken from Marsaglia, FSU report FSU-SCRI-87-50
!  variable seed should be 0 < seed <31328

      integer seed
      integer ptr
      double precision s,t
      double precision buff(607)
      integer ij,kl,i,ii,j,jj,k,l,m
      common /klotz0/buff,ptr
      data ij/1802/,kl/9373/

      if(seed.ne.0) ij = seed

      i = mod(ij/177,177) + 2
      j = mod(ij,177) + 2
      k = mod(kl/169,178) + 1
      l = mod(kl,169)
      do ii=1,607
         s = 0.0
         t = 0.5
         do jj=1,24
            m = mod(mod(i*j,179)*k,179)
            i = j
            j = k
            k = m
            l = mod(53*l+1,169)
            if(mod(l*m,64).ge.32) s = s+t
            t = .5*t
         enddo
         buff(ii) = s
      enddo
      
end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine zufallsv(svblk)
      implicit none
!  saves common blocks klotz0, containing seeds and 
!  pointer to position in seed block. IMPORTANT: svblk must be
!  dimensioned at least 608 in driver. The entire contents
!  of klotz0 (pointer in buff, and buff) must be saved.
      double precision buff(607)
      integer ptr,i
      double precision svblk(*)
      common /klotz0/buff,ptr
      
      svblk(1) = ptr
      do i=1,607
         svblk(i+1) = buff(i)
      enddo

      
end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine zufallrs(svblk)
      implicit none
!  restores common block klotz0, containing seeds and pointer
!  to position in seed block. IMPORTANT: svblk must be
!  dimensioned at least 608 in driver. The entire contents
!  of klotz0 must be restored.
!
      double precision buff(607)
      integer i,ptr
      double precision svblk(*)
      common /klotz0/buff,ptr

      ptr = svblk(1)
      do i=1,607
         buff(i) = svblk(i+1)
      enddo
 
      
end
!###################################################################################################################################
!                                           RN with different DISTRIBUTIONS and/or DOMAINS)
!###################################################################################################################################
subroutine rng_gauss(d, grn) ! Returns a vector of random (real) numbers with Gaussian (standard normal) probability distributions
! Ref: Katzgraber, H. G. (2010). Random numbers in scientific computing: An introduction, arXiv:1005.4117.
implicit none
integer :: d  ! Dimension of the vectors of random numbers
real(8), allocatable :: rn(:)  ! Vector of uniformly distributed random numbers
real(8) :: grn(1:d)  ! Vector of Gaussianily distributed random numbers
real(8), parameter :: pi = 4.d0*atan(1.d0)
real(8) :: logterm, angle  ! Auxiliary variables
integer :: j  ! Auxiliary variable for counters

allocate( rn(1:2*d) ) ;   call rng(2*d, rn)  ! Allocate memory for and get the uniformly distributed random numbers

do j = 1, 2*d, 2   ! Gets the Gaussianily distributed random numbers
  if ( rn(j+1) < 1.d-15 ) rn(j+1) = 1.d-15 ;   logterm = sqrt(-2.d0*log(rn(j+1))) ;   angle = 2.d0*pi*rn(j)
  grn((j+1)/2) = logterm*cos(angle)
enddo

deallocate( rn )

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rng_exp(d, ern) ! Returns a vector of random (real) numbers with exponential probability distributions
! Ref: Katzgraber, H. G. (2010). Random numbers in scientific computing: An introduction, arXiv:1005.4117.
implicit none
integer :: d  ! Dimension of the vectors of random numbers
real(8), allocatable :: rn(:)  ! Vector of uniformly distributed random numbers
real(8) :: ern(1:d)  ! Vector of exponentianilly distributed random numbers
integer :: j  ! Auxiliary variable for counters

allocate( rn(1:d) ) ;   call rng(d, rn)  ! Allocate memory for and get the uniformly distributed random numbers
 
! Gets the exponentianily distributed random numbers 
do j = 1, d ;   if ( rn(j) < 1.d-15 ) rn(j+1) = 1.d-15 ;   ern(j) = -log(rn(j)) ;   enddo

deallocate( rn )

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rng_unif(d, a, b, rn) ! Returns a vector of random (real) numbers with each component uniformly distributed in the interval [a,b]
! Ref: Katzgraber, H. G. (2010). Random numbers in scientific computing: An introduction, arXiv:1005.4117.
implicit none
integer :: d  ! Dimension of the vectors of random numbers
real(8) :: rn(1:d)  ! Vector of random numbers
real(8) :: a, b  ! New lower and upper limits to the domain of the random numbers

call rng(d, rn) ;   rn = a + (b-a)*rn  ! Gets rn in [0,1] and sets the new limits [a,b]

end
!###################################################################################################################################
!                                                  Calling subroutines - RNG
!###################################################################################################################################
subroutine rng_init() ! Calls the initializer subroutine for the choosed random number generator
use meths
implicit none
integer :: seed

     if ( opt_rng == "mt" ) then ;   call init_mt() ! Initializes the Mersenne-Twister rng
else if ( opt_rng == "gnu" ) then ;   call init_gnu() ! Initializes the Gnu's rng
else if ( opt_rng == "netlib" ) then ;   call init_netlib() ! Initializes the Netlib's rng
     end if

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rng(d, rn) ! Calls the choosed random number generator
use meths
implicit none
integer :: d  ! Dimension of the vector of random numbers
real(8) :: rn(1:d)  ! Vector of random numbers

     if (opt_rng == "mt") then ;   call rng_mt(d, rn)  ! Calls the Mersenne-Twister rng
else if (opt_rng == "gnu") then ;   call rng_gnu(d, rn)  ! ! Calls the Gnu's rng
else if (opt_rng == "netlib") then ;   call rng_netlib(d, rn)  ! Calls the Netlib's rng
     endif
  
end
!###################################################################################################################################

==> code/libforq/rng_mt.f90 <==
!------------------------------------------------------------------------------------------------------------------------------------
!                                                    Merseene-Twister RNG
module mt95 
! Merseene Twister pseudo-random number generator

! A C-program for MT19937, with initialization improved 2002/1/26.
! Coded by Takuji Nishimura and Makoto Matsumoto.                 

! Code converted to Fortran 95 by Jose Rui Faustino de Sousa
! Date: 2002-02-01

! Enhanced version by Jose Rui Faustino de Sousa
! Date: 2003-04-30

! Interface:
!
! Kinds:
!   genrand_intg
!     Integer kind used must be at least 32 bits.
!   genrand_real
!     Real kind used 
!
! Types:
!   genrand_state
!     Internal representation of the RNG state.
!   genrand_srepr
!     Public representation of the RNG state. Should be used to save the RNG state.
!
! Procedures:
!   assignment(=)
!     Converts from type genrand_state to genrand_srepr and vice versa.
!   genrand_init
!     Internal RNG state initialization subroutine accepts either an genrand_intg integer
!     or a vector as seed or a new state using "put=" returns the present state using
!     "get=". If it is called with "get=" before being seeded with "put=" returns a state
!     initialized with a default seed.
!   genrand_int32
!     Subroutine returns an array or scalar whose elements are random integer on the
!     [0,0xffffffff] interval.
!   genrand_int31
!     Subroutine returns an array or scalar whose elements are random integer on the
!     [0,0x7fffffff] interval.
!   genrand_real1
!     Subroutine returns an array or scalar whose elements are random real on the
!     [0,1] interval.
!   genrand_real2
!     Subroutine returns an array or scalar whose elements are random real on the
!     [0,1[ interval.
!   genrand_real3
!     Subroutine returns an array or scalar whose elements are random real on the
!     ]0,1[ interval.
!   genrand_res53
!     Subroutine returns an array or scalar whose elements are random real on the
!     [0,1[ interval with 53-bit resolution.

! Before using, initialize the state by using genrand_init( put=seed )  

! This library is free software.                                  
! This library is distributed in the hope that it will be useful, 
! but WITHOUT ANY WARRANTY; without even the implied warranty of  
! MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.            

! Copyright (C) 1997, 2002 Makoto Matsumoto and Takuji Nishimura. 
! Any feedback is very welcome.                                   
! http://www.math.keio.ac.jp/matumoto/emt.html                    
! email: matumoto@math.keio.ac.jp                                 

  
  implicit none

  public  :: genrand_init, assignment(=)
  public  :: genrand_int32, genrand_int31, genrand_real1
  public  :: genrand_real2, genrand_real3, genrand_res53
  private :: uiadd, uisub, uimlt, uidiv, uimod
  private :: init_by_type, init_by_scalar, init_by_array, next_state
  private :: genrand_encode, genrand_decode, genrand_load_state, genrand_dump_state
  private :: genrand_int32_0d, genrand_int32_1d, genrand_int32_2d, genrand_int32_3d
  private :: genrand_int32_4d, genrand_int32_5d, genrand_int32_6d, genrand_int32_7d
  private :: genrand_int31_0d, genrand_int31_1d, genrand_int31_2d, genrand_int31_3d
  private :: genrand_int31_4d, genrand_int31_5d, genrand_int31_6d, genrand_int31_7d
  private :: genrand_real1_0d, genrand_real1_1d, genrand_real1_2d, genrand_real1_3d
  private :: genrand_real1_4d, genrand_real1_5d, genrand_real1_6d, genrand_real1_7d
  private :: genrand_real2_0d, genrand_real2_1d, genrand_real2_2d, genrand_real2_3d
  private :: genrand_real2_4d, genrand_real2_5d, genrand_real2_6d, genrand_real2_7d
  private :: genrand_real3_0d, genrand_real3_1d, genrand_real3_2d, genrand_real3_3d
  private :: genrand_real3_4d, genrand_real3_5d, genrand_real3_6d, genrand_real3_7d
  private :: genrand_res53_0d, genrand_res53_1d, genrand_res53_2d, genrand_res53_3d
  private :: genrand_res53_4d, genrand_res53_5d, genrand_res53_6d, genrand_res53_7d

  intrinsic :: selected_int_kind, selected_real_kind

  integer, public, parameter  :: genrand_intg = selected_int_kind( 9 )
  integer, public, parameter  :: genrand_real = selected_real_kind( 15 )

  integer, private, parameter :: wi = genrand_intg
  integer, private, parameter :: wr = genrand_real

  ! Period parameters   
  integer(kind=wi), private, parameter :: n = 624_wi
  integer(kind=wi), private, parameter :: m = 397_wi

  integer(kind=wi), private, parameter :: default_seed = 5489_wi

  integer(kind=wi), private, parameter :: fbs = 32_wi
  integer(kind=wi), private, parameter :: hbs = fbs / 2_wi
  integer(kind=wi), private, parameter :: qbs = hbs / 2_wi
  integer(kind=wi), private, parameter :: tbs = 3_wi * qbs

  real(kind=wr), private, parameter :: p231       = 2147483648.0_wr
  real(kind=wr), private, parameter :: p232       = 4294967296.0_wr
  real(kind=wr), private, parameter :: p232_1     = p232 - 1.0_wr
  real(kind=wr), private, parameter :: pi232      = 1.0_wr / p232
  real(kind=wr), private, parameter :: pi232_1    = 1.0_wr / p232_1
  real(kind=wr), private, parameter :: pi227      = 1.0_wr / 134217728.0_wr
  real(kind=wr), private, parameter :: pi253      = 1.0_wr / 9007199254740992.0_wr
  real(kind=wr), private, parameter :: p231d232_1 = p231 / p232_1
  real(kind=wr), private, parameter :: p231_5d232 = ( p231 + 0.5_wr ) / p232

  character(len=*), private, parameter  :: alph = "0123456789ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz"
  character(len=*), private, parameter  :: sepr = "&"
  integer(kind=wi), private, parameter  :: alps = 62_wi
  integer(kind=wi), private, parameter  :: clen = ( n + 1_wi ) * 7_wi !n * ( ceiling( fbs * log( 2.0 ) / log( alps ) ) + 1 )

  type, public :: genrand_state
    private
    logical(kind=wi)                :: ini = .false._wi
    integer(kind=wi)                :: cnt = n+1_wi
    integer(kind=wi), dimension(n)  :: val = 0_wi
  end type genrand_state

  type, public :: genrand_srepr
    character(len=clen) :: repr
  end type genrand_srepr

  type(genrand_state), private, save  :: state

  interface assignment( = )
    module procedure genrand_load_state
    module procedure genrand_dump_state
  end interface assignment( = )

  interface genrand_init
    module procedure init_by_type
    module procedure init_by_scalar
    module procedure init_by_array
  end interface genrand_init

  interface genrand_int32
    module procedure genrand_int32_0d
    module procedure genrand_int32_1d
    module procedure genrand_int32_2d
    module procedure genrand_int32_3d
    module procedure genrand_int32_4d
    module procedure genrand_int32_5d
    module procedure genrand_int32_6d
    module procedure genrand_int32_7d
  end interface genrand_int32

  interface genrand_int31
    module procedure genrand_int31_0d
    module procedure genrand_int31_1d
    module procedure genrand_int31_2d
    module procedure genrand_int31_3d
    module procedure genrand_int31_4d
    module procedure genrand_int31_5d
    module procedure genrand_int31_6d
    module procedure genrand_int31_7d
  end interface genrand_int31

  interface genrand_real1
    module procedure genrand_real1_0d
    module procedure genrand_real1_1d
    module procedure genrand_real1_2d
    module procedure genrand_real1_3d
    module procedure genrand_real1_4d
    module procedure genrand_real1_5d
    module procedure genrand_real1_6d
    module procedure genrand_real1_7d
  end interface genrand_real1

  interface genrand_real2
    module procedure genrand_real2_0d
    module procedure genrand_real2_1d
    module procedure genrand_real2_2d
    module procedure genrand_real2_3d
    module procedure genrand_real2_4d
    module procedure genrand_real2_5d
    module procedure genrand_real2_6d
    module procedure genrand_real2_7d
  end interface genrand_real2

  interface genrand_real3
    module procedure genrand_real3_0d
    module procedure genrand_real3_1d
    module procedure genrand_real3_2d
    module procedure genrand_real3_3d
    module procedure genrand_real3_4d
    module procedure genrand_real3_5d
    module procedure genrand_real3_6d
    module procedure genrand_real3_7d
  end interface genrand_real3

  interface genrand_res53
    module procedure genrand_res53_0d
    module procedure genrand_res53_1d
    module procedure genrand_res53_2d
    module procedure genrand_res53_3d
    module procedure genrand_res53_4d
    module procedure genrand_res53_5d
    module procedure genrand_res53_6d
    module procedure genrand_res53_7d
  end interface genrand_res53

  contains

  elemental function uiadd( a, b ) result( c )

    intrinsic :: ibits, ior, ishft

    integer( kind = wi ), intent( in )  :: a, b

    integer( kind = wi )  :: c

    integer( kind = wi )  :: a1, a2, b1, b2, s1, s2

    a1 = ibits( a, 0, hbs )
    a2 = ibits( a, hbs, hbs )
    b1 = ibits( b, 0, hbs )
    b2 = ibits( b, hbs, hbs )
    s1 = a1 + b1
    s2 = a2 + b2 + ibits( s1, hbs, hbs )
    c  = ior( ishft( s2, hbs ), ibits( s1, 0, hbs ) )
    return

  end function uiadd
  
  elemental function uisub( a, b ) result( c )

    intrinsic :: ibits, ior, ishft

    integer( kind = wi ), intent( in )  :: a, b

    integer( kind = wi )  :: c

    integer( kind = wi )  :: a1, a2, b1, b2, s1, s2

    a1 = ibits( a, 0, hbs )
    a2 = ibits( a, hbs, hbs )
    b1 = ibits( b, 0, hbs )
    b2 = ibits( b, hbs, hbs )
    s1 = a1 - b1
    s2 = a2 - b2 + ibits( s1, hbs, hbs )
    c  = ior( ishft( s2, hbs ), ibits( s1, 0, hbs ) )
    return

  end function uisub
  
  elemental function uimlt( a, b ) result( c )

    intrinsic :: ibits, ior, ishft

    integer(kind=wi), intent(in)  :: a, b

    integer(kind=wi)  :: c

    integer(kind=wi)  :: a0, a1, a2, a3
    integer(kind=wi)  :: b0, b1, b2, b3
    integer(kind=wi)  :: p0, p1, p2, p3

    a0 = ibits( a, 0, qbs )
    a1 = ibits( a, qbs, qbs )
    a2 = ibits( a, hbs, qbs )
    a3 = ibits( a, tbs, qbs )
    b0 = ibits( b, 0, qbs )
    b1 = ibits( b, qbs, qbs )
    b2 = ibits( b, hbs, qbs )
    b3 = ibits( b, tbs, qbs )
    p0 = a0 * b0
    p1 = a1 * b0 + a0 * b1 + ibits( p0, qbs, tbs )
    p2 = a2 * b0 + a1 * b1 + a0 * b2 + ibits( p1, qbs, tbs )
    p3 = a3 * b0 + a2 * b1 + a1 * b2 + a0 * b3 + ibits( p2, qbs, tbs )
    c  = ior( ishft( p1, qbs ), ibits( p0, 0, qbs ) )
    c  = ior( ishft( p2, hbs ), ibits( c, 0, hbs ) )
    c  = ior( ishft( p3, tbs ), ibits( c, 0, tbs ) )
    return

  end function uimlt

  elemental function uidiv( a, b ) result( c )
    
    intrinsic :: btest, ishft

    integer(kind=wi), intent(in)  :: a, b

    integer(kind=wi)  :: c

    integer(kind=wi)  :: dl, rl

    if ( btest( a, fbs-1 ) ) then
      if ( btest( b, fbs-1 ) ) then
        if ( a < b ) then
          c = 0
        else
          c = 1
        end if
      else
        dl = ishft( ishft( a, -1 ) / b, 1 )
        rl = uisub( a, uimlt( b, dl ) )
        if ( rl < b ) then
          c = dl
        else
          c = uiadd( dl, 1 )
        end if
      end if
    else
      if ( btest( b, fbs-1 ) ) then
        c = 0
      else
        c = a / b
      end if
    end if
    return

  end function uidiv

  elemental function uimod( a, b ) result( c )
    
    intrinsic :: modulo, btest, ishft

    integer(kind=wi), intent(in)  :: a, b

    integer(kind=wi)  :: c

    integer(kind=wi)  :: dl, rl

    if ( btest( a, fbs-1 ) ) then
      if ( btest( b, fbs-1 ) ) then
        if ( a < b ) then
          c = a
        else
          c = uisub( a, b )
        end if
      else
        dl = ishft( ishft( a, -1 ) / b, 1 )
        rl = uisub( a, uimlt( b, dl ) )
        if ( rl < b ) then
          c = rl
        else
          c = uisub( rl, b )
        end if
      end if
    else
      if ( btest( b, fbs-1 ) ) then
        c = a
      else
        c = modulo( a, b )
      end if
    end if
    return

  end function uimod

  subroutine init_by_type( put, get )

    intrinsic :: present

    type(genrand_state), optional, intent(in ) :: put
    type(genrand_state), optional, intent(out) :: get

    if ( present( put ) ) then
      if ( put%ini ) state = put
    else if ( present( get ) ) then
      if ( .not. state%ini ) call init_by_scalar( default_seed )
      get = state
    else
      call init_by_scalar( default_seed )
    end if
    return

  end subroutine init_by_type

  ! initializes mt[N] with a seed
  subroutine init_by_scalar( put )

    intrinsic :: ishft, ieor, ibits

    integer(kind=wi), parameter :: mult_a = 1812433253_wi !z'6C078965'

    integer(kind=wi), intent(in)  :: put

    integer(kind=wi)  :: i

    state%ini = .true._wi
    state%val(1) = ibits( put, 0, fbs )
    do i = 2, n, 1
      state%val(i) = ieor( state%val(i-1), ishft( state%val(i-1), -30 ) )
      state%val(i) = uimlt( state%val(i), mult_a )
      state%val(i) = uiadd( state%val(i), i-1_wi )
      ! See Knuth TAOCP Vol2. 3rd Ed. P.106 for multiplier. 
      ! In the previous versions, MSBs of the seed affect   
      ! only MSBs of the array mt[].                        
      ! 2002/01/09 modified by Makoto Matsumoto             
      state%val(i) = ibits( state%val(i), 0, fbs )
      ! for >32 bit machines 
    end do
    state%cnt = n + 1_wi
    return

  end subroutine init_by_scalar

  ! initialize by an array with array-length 
  ! init_key is the array for initializing keys 
  ! key_length is its length
  subroutine init_by_array( put )

    intrinsic :: size, max, ishft, ieor, ibits
    
    integer(kind=wi), parameter :: seed_d =    19650218_wi !z'12BD6AA'
    integer(kind=wi), parameter :: mult_a =     1664525_wi !z'19660D'
    integer(kind=wi), parameter :: mult_b =  1566083941_wi !z'5D588B65'
    integer(kind=wi), parameter :: msb1_d = ishft( 1_wi, fbs-1 ) !z'80000000'

    integer(kind=wi), dimension(:), intent(in)  :: put

    integer(kind=wi)  :: i, j, k, tp, key_length

    call init_by_scalar( seed_d )
    key_length = size( put, dim=1 )
    i = 2_wi
    j = 1_wi
    do k = max( n, key_length ), 1, -1
      tp = ieor( state%val(i-1), ishft( state%val(i-1), -30 ) )
      tp = uimlt( tp, mult_a )
      state%val(i) = ieor( state%val(i), tp )
      state%val(i) = uiadd( state%val(i), uiadd( put(j), j-1_wi ) ) ! non linear 
      state%val(i) = ibits( state%val(i), 0, fbs ) ! for WORDSIZE > 32 machines 
      i = i + 1_wi
      j = j + 1_wi
      if ( i > n ) then
        state%val(1) = state%val(n)
        i = 2_wi
      end if
      if ( j > key_length) j = 1_wi
    end do
    do k = n-1, 1, -1
      tp = ieor( state%val(i-1), ishft( state%val(i-1), -30 ) )
      tp = uimlt( tp, mult_b )
      state%val(i) = ieor( state%val(i), tp )
      state%val(i) = uisub( state%val(i), i-1_wi ) ! non linear 
      state%val(i) = ibits( state%val(i), 0, fbs ) ! for WORDSIZE > 32 machines 
      i = i + 1_wi
      if ( i > n ) then
        state%val(1) = state%val(n)
        i = 2_wi
      end if
    end do
    state%val(1) = msb1_d ! MSB is 1; assuring non-zero initial array
    return

  end subroutine init_by_array

  subroutine next_state( )

    intrinsic :: ishft, ieor, btest, ibits, mvbits

    integer(kind=wi), parameter :: matrix_a = -1727483681_wi !z'9908b0df'

    integer(kind=wi)  :: i, mld

    if ( .not. state%ini ) call init_by_scalar( default_seed )
    do i = 1, n-m, 1
      mld = ibits( state%val(i+1), 0, 31 )
      call mvbits( state%val(i), 31, 1, mld, 31 )
      state%val(i) = ieor( state%val(i+m), ishft( mld, -1 ) )
      if ( btest( state%val(i+1), 0 ) ) state%val(i) = ieor( state%val(i), matrix_a )
    end do
    do i = n-m+1, n-1, 1
      mld = ibits( state%val(i+1), 0, 31 )
      call mvbits( state%val(i), 31, 1, mld, 31 )
      state%val(i) = ieor( state%val(i+m-n), ishft( mld, -1 ) )
      if ( btest( state%val(i+1), 0 ) ) state%val(i) = ieor( state%val(i), matrix_a )
    end do
    mld = ibits( state%val(1), 0, 31 )
    call mvbits( state%val(n), 31, 1, mld, 31 )
    state%val(n) = ieor( state%val(m), ishft( mld, -1 ) )
    if ( btest( state%val(1), 0 ) ) state%val(n) = ieor( state%val(n), matrix_a )
    state%cnt = 1_wi
    return

  end subroutine next_state

  elemental subroutine genrand_encode( chr, val )
    
    intrinsic :: len

    character(len=*), intent(out) :: chr
    integer(kind=wi), intent(in ) :: val
    
    integer(kind=wi)  :: i, m, d

    d = val
    chr = ""
    do i = 1, len( chr ), 1
      m = uimod( d, alps ) + 1
      chr(i:i) = alph(m:m)
      d = uidiv( d, alps )
      if ( d == 0 ) exit
    end do
    return

  end subroutine genrand_encode

  elemental subroutine genrand_decode( val, chr )
    
    intrinsic :: len, len_trim, trim, adjustl, scan

    integer(kind=wi), intent(out) :: val
    character(len=*), intent(in ) :: chr
    
    integer(kind=wi)        :: i, e, p
    character(len=len(chr)) :: c

    e = 1
    c = trim( adjustl( chr ) )
    val = 0
    do i = 1, len_trim( c ), 1
      p = scan( alph, c(i:i) ) - 1
      if( p >= 0 ) then
        val = uiadd( val, uimlt( p, e ) )
        e = uimlt( e, alps )
      end if
    end do
    return

  end subroutine genrand_decode

  elemental subroutine genrand_load_state( stt, rpr )

    intrinsic :: scan

    type(genrand_state), intent(out)  :: stt
    type(genrand_srepr), intent(in )  :: rpr

    integer(kind=wi)    :: i, j
    character(len=clen) :: c

    i = 1
    c = rpr%repr
    do
      j = scan( c, sepr )
      if ( j /= 0 ) then
        call genrand_decode( stt%val(i), c(:j-1) )
        i = i + 1
        c = c(j+1:)
      else
        exit
      end if
    end do
    call genrand_decode( stt%cnt, c )
    stt%ini = .true._wi
    return

  end subroutine genrand_load_state

  elemental subroutine genrand_dump_state( rpr, stt )

    intrinsic :: len_trim

    type(genrand_srepr), intent(out) :: rpr
    type(genrand_state), intent(in ) :: stt

    integer(kind=wi)  :: i, j

    j = 1
    rpr%repr = ""
    do i = 1, n, 1
      call genrand_encode( rpr%repr(j:), stt%val(i) )
      j = len_trim( rpr%repr ) + 1
      rpr%repr(j:j) = sepr
      j = j + 1
    end do
    call genrand_encode( rpr%repr(j:), stt%cnt )
    return

  end subroutine genrand_dump_state

  ! generates a random number on [0,0xffffffff]-interval
  subroutine genrand_int32_0d( y )

    intrinsic :: ieor, iand, ishft

    integer(kind=wi), parameter :: temper_a = -1658038656_wi !z'9D2C5680'
    integer(kind=wi), parameter :: temper_b =  -272236544_wi !z'EFC60000'

    integer(kind=wi), intent(out) :: y
    
    if ( state%cnt > n ) call next_state( )
    y = state%val(state%cnt)
    state%cnt = state%cnt + 1_wi
    ! Tempering 
    y = ieor( y, ishft( y, -11 ) )
    y = ieor( y, iand( ishft( y,  7 ), temper_a ) )
    y = ieor( y, iand( ishft( y, 15 ), temper_b ) )
    y = ieor( y, ishft( y, -18 ) )
    return

  end subroutine genrand_int32_0d

  subroutine genrand_int32_1d( y )

    intrinsic :: size

    integer(kind=wi), dimension(:), intent(out) :: y

    integer(kind=wi)  :: i

    do i = 1, size( y, 1 ), 1
      call genrand_int32_0d( y(i) )
    end do
    return

  end subroutine genrand_int32_1d

  subroutine genrand_int32_2d( y )

    intrinsic :: size

    integer(kind=wi), dimension(:,:), intent(out) :: y
    
    integer(kind=wi)  :: i

    do i = 1, size( y, 2 ), 1
      call genrand_int32_1d( y(:,i) )
    end do
    return

  end subroutine genrand_int32_2d

  subroutine genrand_int32_3d( y )

    intrinsic :: size

    integer(kind=wi), dimension(:,:,:), intent(out) :: y
    
    integer(kind=wi)  :: i

    do i = 1, size( y, 3 ), 1
      call genrand_int32_2d( y(:,:,i) )
    end do
    return

  end subroutine genrand_int32_3d

  subroutine genrand_int32_4d( y )

    intrinsic :: size

    integer(kind=wi), dimension(:,:,:,:), intent(out) :: y
    
    integer(kind=wi)  :: i

    do i = 1, size( y, 4 ), 1
      call genrand_int32_3d( y(:,:,:,i) )
    end do
    return

  end subroutine genrand_int32_4d

  subroutine genrand_int32_5d( y )

    intrinsic :: size

    integer(kind=wi), dimension(:,:,:,:,:), intent(out) :: y
    
    integer(kind=wi)  :: i

    do i = 1, size( y, 5 ), 1
      call genrand_int32_4d( y(:,:,:,:,i) )
    end do
    return

  end subroutine genrand_int32_5d

  subroutine genrand_int32_6d( y )

    intrinsic :: size

    integer(kind=wi), dimension(:,:,:,:,:,:), intent(out) :: y
    
    integer(kind=wi)  :: i

    do i = 1, size( y, 6 ), 1
      call genrand_int32_5d( y(:,:,:,:,:,i) )
    end do
    return

  end subroutine genrand_int32_6d

  subroutine genrand_int32_7d( y )

    intrinsic :: size

    integer(kind=wi), dimension(:,:,:,:,:,:,:), intent(out) :: y
    
    integer(kind=wi)  :: i

    do i = 1, size( y, 7 ), 1
      call genrand_int32_6d( y(:,:,:,:,:,:,i) )
    end do
    return

  end subroutine genrand_int32_7d

  ! generates a random number on [0,0x7fffffff]-interval
  subroutine genrand_int31_0d( y )

    intrinsic :: ishft

    integer(kind=wi), intent(out) :: y

    call genrand_int32_0d( y )
    y = ishft( y, -1 )
    return

  end subroutine genrand_int31_0d

  subroutine genrand_int31_1d( y )

    intrinsic :: size

    integer(kind=wi), dimension(:), intent(out) :: y

    integer(kind=wi)  :: i

    do i = 1, size( y, 1 ), 1
      call genrand_int31_0d( y(i) )
    end do
    return

  end subroutine genrand_int31_1d

  subroutine genrand_int31_2d( y )

    intrinsic :: size

    integer(kind=wi), dimension(:,:), intent(out) :: y

    integer(kind=wi)  :: i

    do i = 1, size( y, 2 ), 1
      call genrand_int31_1d( y(:,i) )
    end do
    return

  end subroutine genrand_int31_2d

  subroutine genrand_int31_3d( y )

    intrinsic :: size

    integer(kind=wi), dimension(:,:,:), intent(out) :: y

    integer(kind=wi)  :: i

    do i = 1, size( y, 3 ), 1
      call genrand_int31_2d( y(:,:,i) )
    end do
    return

  end subroutine genrand_int31_3d

  subroutine genrand_int31_4d( y )

    intrinsic :: size

    integer(kind=wi), dimension(:,:,:,:), intent(out) :: y

    integer(kind=wi)  :: i

    do i = 1, size( y, 4 ), 1
      call genrand_int31_3d( y(:,:,:,i) )
    end do
    return

  end subroutine genrand_int31_4d

  subroutine genrand_int31_5d( y )

    intrinsic :: size

    integer(kind=wi), dimension(:,:,:,:,:), intent(out) :: y

    integer(kind=wi)  :: i

    do i = 1, size( y, 5 ), 1
      call genrand_int31_4d( y(:,:,:,:,i) )
    end do
    return

  end subroutine genrand_int31_5d

  subroutine genrand_int31_6d( y )

    intrinsic :: size

    integer(kind=wi), dimension(:,:,:,:,:,:), intent(out) :: y

    integer(kind=wi)  :: i

    do i = 1, size( y, 6 ), 1
      call genrand_int31_5d( y(:,:,:,:,:,i) )
    end do
    return

  end subroutine genrand_int31_6d

  subroutine genrand_int31_7d( y )

    intrinsic :: size

    integer(kind=wi), dimension(:,:,:,:,:,:,:), intent(out) :: y

    integer(kind=wi)  :: i

    do i = 1, size( y, 7 ), 1
      call genrand_int31_6d( y(:,:,:,:,:,:,i) )
    end do
    return

  end subroutine genrand_int31_7d

  ! generates a random number on [0,1]-real-interval
  subroutine genrand_real1_0d( r )

    intrinsic :: real

    real(kind=wr), intent(out)  :: r

    integer(kind=wi)  :: a

    call genrand_int32_0d( a )
    r = real( a, kind=wr ) * pi232_1 + p231d232_1
    ! divided by 2^32-1
    return

  end subroutine genrand_real1_0d

  subroutine genrand_real1_1d( r )

    intrinsic :: size

    real(kind=wr), dimension(:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 1 ), 1
      call genrand_real1_0d( r(i) )
    end do
    return

  end subroutine genrand_real1_1d

  subroutine genrand_real1_2d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 2 ), 1
      call genrand_real1_1d( r(:,i) )
    end do
    return

  end subroutine genrand_real1_2d

  subroutine genrand_real1_3d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 3 ), 1
      call genrand_real1_2d( r(:,:,i) )
    end do
    return

  end subroutine genrand_real1_3d

  subroutine genrand_real1_4d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 4 ), 1
      call genrand_real1_3d( r(:,:,:,i) )
    end do
    return

  end subroutine genrand_real1_4d

  subroutine genrand_real1_5d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 5 ), 1
      call genrand_real1_4d( r(:,:,:,:,i) )
    end do
    return

  end subroutine genrand_real1_5d

  subroutine genrand_real1_6d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 6 ), 1
      call genrand_real1_5d( r(:,:,:,:,:,i) )
    end do
    return

  end subroutine genrand_real1_6d

  subroutine genrand_real1_7d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 7 ), 1
      call genrand_real1_6d( r(:,:,:,:,:,:,i) )
    end do
    return

  end subroutine genrand_real1_7d

  ! generates a random number on [0,1)-real-interval
  subroutine genrand_real2_0d( r )

    intrinsic :: real

    real(kind=wr), intent(out)  :: r

    integer(kind=wi)  :: a

    call genrand_int32_0d( a )
    r = real( a, kind=wr ) * pi232 + 0.5_wr
    ! divided by 2^32
    return

  end subroutine genrand_real2_0d

  subroutine genrand_real2_1d( r )

    intrinsic :: size

    real(kind=wr), dimension(:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 1 ), 1
      call genrand_real2_0d( r(i) )
    end do
    return

  end subroutine genrand_real2_1d

  subroutine genrand_real2_2d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 2 ), 1
      call genrand_real2_1d( r(:,i) )
    end do
    return

  end subroutine genrand_real2_2d

  subroutine genrand_real2_3d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 3 ), 1
      call genrand_real2_2d( r(:,:,i) )
    end do
    return

  end subroutine genrand_real2_3d

  subroutine genrand_real2_4d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 4 ), 1
      call genrand_real2_3d( r(:,:,:,i) )
    end do
    return

  end subroutine genrand_real2_4d

  subroutine genrand_real2_5d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 5 ), 1
      call genrand_real2_4d( r(:,:,:,:,i) )
    end do
    return

  end subroutine genrand_real2_5d

  subroutine genrand_real2_6d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 6 ), 1
      call genrand_real2_5d( r(:,:,:,:,:,i) )
    end do
    return

  end subroutine genrand_real2_6d

  subroutine genrand_real2_7d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 7 ), 1
      call genrand_real2_6d( r(:,:,:,:,:,:,i) )
    end do
    return

  end subroutine genrand_real2_7d

  ! generates a random number on (0,1)-real-interval
  subroutine genrand_real3_0d( r )

    intrinsic :: real

    real(kind=wr), intent(out)  :: r

    integer(kind=wi)  :: a

    call genrand_int32_0d( a )
    r = real( a, kind=wr ) * pi232 + p231_5d232
    ! divided by 2^32 
    return

  end subroutine genrand_real3_0d

  subroutine genrand_real3_1d( r )

    intrinsic :: size

    real(kind=wr), dimension(:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 1 ), 1
      call genrand_real3_0d( r(i) )
    end do
    return

  end subroutine genrand_real3_1d

  subroutine genrand_real3_2d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 2 ), 1
      call genrand_real3_1d( r(:,i) )
    end do
    return

  end subroutine genrand_real3_2d

  subroutine genrand_real3_3d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 3 ), 1
      call genrand_real3_2d( r(:,:,i) )
    end do
    return

  end subroutine genrand_real3_3d

  subroutine genrand_real3_4d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 4 ), 1
      call genrand_real3_3d( r(:,:,:,i) )
    end do
    return

  end subroutine genrand_real3_4d

  subroutine genrand_real3_5d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 5 ), 1
      call genrand_real3_4d( r(:,:,:,:,i) )
    end do
    return

  end subroutine genrand_real3_5d

  subroutine genrand_real3_6d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 6 ), 1
      call genrand_real3_5d( r(:,:,:,:,:,i) )
    end do
    return

  end subroutine genrand_real3_6d

  subroutine genrand_real3_7d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 7 ), 1
      call genrand_real3_6d( r(:,:,:,:,:,:,i) )
    end do
    return

  end subroutine genrand_real3_7d

  ! generates a random number on [0,1) with 53-bit resolution
  subroutine genrand_res53_0d( r )

    intrinsic :: ishft, real

    real(kind=wr), intent(out)  :: r

    integer(kind=wi)  :: a, b

    call genrand_int32_0d( a )
    call genrand_int32_0d( b )
    a = ishft( a, -5 )
    b = ishft( b, -6 )
    r = real( a, kind=wr ) * pi227 + real( b, kind=wr ) * pi253
    return

  end subroutine genrand_res53_0d

  subroutine genrand_res53_1d( r )

    intrinsic :: size

    real(kind=wr), dimension(:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 1 ), 1
      call genrand_res53_0d( r(i) )
    end do
    return

  end subroutine genrand_res53_1d

  subroutine genrand_res53_2d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 2 ), 1
      call genrand_res53_1d( r(:,i) )
    end do
    return

  end subroutine genrand_res53_2d

  subroutine genrand_res53_3d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 3 ), 1
      call genrand_res53_2d( r(:,:,i) )
    end do
    return

  end subroutine genrand_res53_3d

  subroutine genrand_res53_4d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 4 ), 1
      call genrand_res53_3d( r(:,:,:,i) )
    end do
    return

  end subroutine genrand_res53_4d

  subroutine genrand_res53_5d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 5 ), 1
      call genrand_res53_4d( r(:,:,:,:,i) )
    end do
    return

  end subroutine genrand_res53_5d

  subroutine genrand_res53_6d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 6 ), 1
      call genrand_res53_5d( r(:,:,:,:,:,i) )
    end do
    return

  end subroutine genrand_res53_6d

  subroutine genrand_res53_7d( r )

    intrinsic :: size

    real(kind=wr), dimension(:,:,:,:,:,:,:), intent(out)  :: r

    integer(kind=wi)  :: i

    do i = 1, size( r, 7 ), 1
      call genrand_res53_6d( r(:,:,:,:,:,:,i) )
    end do
    return

  end subroutine genrand_res53_7d
  ! These real versions are due to Isaku Wada, 2002/01/09 added 
  ! Altered by Jose Sousa genrand_real[1-3] will not return exactely
  ! the same values but should have the same properties and are faster

end module mt95
!------------------------------------------------------------------------------------------------------------------------------------

==> code/libforq/rpvg.f90 <==
!###################################################################################################################################
!                                          Random probability vector generators
!###################################################################################################################################
subroutine rpv_zhsl(d, rpv) ! Generates a random probability vector of dimension d using the Zyczkowski-Horodecki-Sanpera-Lewenstein method
! Zyczkowski, K., Horodecki, P., Sanpera, A., and Lewenstein, M. (1998). Volume of the set of separable states, Phys. Rev. A 58, 883. 
implicit none
integer :: d   ! Dimension of the probability vector
real(8) :: rpv(1:d)  ! Random probability vector 
real(8), allocatable :: rn(:)  ! Vector of random numbers
real(8) :: norm ! Normalization for the prv (auxiliary variable)
integer :: j  ! Auxiliary variable, counter for do

allocate( rn(1:d-1) ) ! Allocate memory for the vector of random numbers
call rng(d-1, rn) ! Call the choosed random number generator
 
rpv(1) = 1.d0 - (rn(1))**(1.d0/(dble(d-1))) ;  norm = rpv(1) ! These lines implement the ZHSL method
if ( d >= 3 ) then
  do j = 2, d-1 ;   rpv(j) = (1.d0 - norm)*(1.d0 - (rn(j))**(1.d0/(dble(d-j)))) ;   norm = norm + rpv(j) ;   enddo
endif
rpv(d) = 1.d0 - norm

deallocate( rn ) ! Deallocate the memory used with the vector of random numbers

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rpv_norm(d, rpv)  ! Generates a random-unbiased probability vector of dimension d using the normalization method & shuffling
! Ref: Maziero, J. (2015). Generating pseudo-random discrete probability distributions. Braz. J. Phys. 45, 377.
implicit none
integer :: d   ! Dimension of probability vector
real(8) :: rpv(1:d)  ! Random-unbiased probability vector
real(8), allocatable :: rn(:)  ! Vector of random numbers
real(8) :: norm  ! Normalization (auxiliary variable)
integer :: j  ! Counter for do (auxiliary variable)
integer, allocatable :: rperm(:)  ! vector for the random permutation of {1,2,...,d} 

allocate( rn(1:d-1) )  ! Allocate memory for the vector of random numbers
call rng(d-1, rn)  ! Call the choosed random number generator

allocate( rperm(1:d) )  ! Allocate memory for the vector of random permutation of {1,2,...,d}
call rand_perm(d, rperm)  ! Gets the random permutation 

rpv(rperm(1)) = rn(1) ;  norm = rpv(rperm(1))  ! These lines implement the normilization method with shuffling
if ( d >= 3 ) then
  do j = 2, d-1
    rpv(rperm(j)) = (1.d0 - norm)*rn(j) ;  norm = norm + rpv(rperm(j))
  enddo
endif
rpv(rperm(d)) = 1.d0 - norm

deallocate( rn, rperm ) ! Deallocate the memory used with these two variables

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rpv_trig_b(d, rpv) ! Generates a random probability vector of dimension d using the trigonometric method
! Ref: Maziero, J. (2015). Generating pseudo-random discrete probability distributions. Braz. J. Phys. 45, 377.
implicit none
integer :: d   ! Dimension of the random probability vector
real(8) :: rpv(1:d)  ! Random probability vector
real(8), allocatable :: rn(:)  ! Vector of random numbers
real(8), allocatable :: vec_theta(:)  ! Vector of angles used in this method
real(8) :: prod_cos  ! Store the product of the squared cossines
integer :: j, k  ! Auxiliary variables

allocate( rn(1:d-1), vec_theta(1:d-1) ) ! Allocate memory for the vector of random numbers and for the vector of angles
call rng(d-1, rn) ! Call the choosed random number generator

prod_cos = 1.d0  ! These lines implement the trigonometric method
do k = d-1, 1, -1
  vec_theta(k) = acos(sqrt(rn(d-k)))
  rpv(k+1) = ((sin(vec_theta(k)))**2.d0)*prod_cos
  prod_cos = prod_cos*((cos(vec_theta(k)))**2.d0)
enddo
rpv(1) = prod_cos

deallocate( rn, vec_theta )  ! Liberate the memory used by these variables

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rpv_trig(d, rpv) ! Generates a random-unbiased probability vector of dimension d using the trigonometric method & shuffling
! Ref: Maziero, J. (2015). Generating pseudo-random discrete probability distributions. Braz. J. Phys. 45, 377.
implicit none
integer :: d   ! Dimension of the random(-unbiased) probability vector
real(8), allocatable :: rpv_(:)  ! Random probability vector
real(8) :: rpv(1:d)  ! Random-unbiased probability vector 
integer :: j  ! Auxiliary variable
integer, allocatable :: rperm(:)  ! Vector for the random permutation of {1,2,...,d} 

allocate( rpv_(1:d) )  ! Allocates memory for the random probability vector
call rpv_trig_b(d, rpv_)  ! Gets the random probability vector via the trigonometric method

allocate( rperm(1:d) )  ! Allocates memory for the random permutation of {1,2,...,d}
call rand_perm(d, rperm)  ! Gets the random permutation 

forall( j = 1:d )  ! Shuffles the components of the random probability vector to avoid biasing
  rpv(j) = rpv_(rperm(j))
end forall

deallocate( rpv_, rperm ) ! Deallocates the memory used by these variables

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rpv_iid(d, rpv) ! This subroutine generates and random probability vector of dimension d using the iid method
! Ref: Maziero, J. (2015). Generating pseudo-random discrete probability distributions. Braz. J. Phys. 45, 377.
implicit none
integer :: d  ! Dimension of the random probability vector
real(8) :: rpv(1:d)  ! Random probability vector
real(8), allocatable :: rn(:)  ! Vector of random numbers

allocate( rn(1:d) ) ;   call rng(d, rn)  ! Allocate memory for and get the uniformly distributed random numbers
rpv = rn/sum(rn)   ! Divides each of the d independent random numbers by their sum
deallocate( rn )  ! Frees the memory used with this variable

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rpv_devroye(d, rpv) ! Generates a random probability vector of dimension d using Devroye's method
! Ref: Devroye, L. (1986). Non-Uniform Random Variate Generation. New York: Springer.
implicit none
integer :: d  ! Dimension of the random probability vector
real(8) :: rpv(1:d)  ! Random probability vector
real(8), allocatable :: ern(:)  ! Vector of exponentially distributed random numbers

allocate( ern(1:d) ) ;  call rng_exp(d, ern)  ! Allocate memory for and get the exponentially distributed random numbers
rpv = ern/sum(ern)  ! This line implements Devroye's method
deallocate( ern )  ! Frees the memory used by this variable

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rpv_kraemer(d, rpv) ! Generates a random probability vector of dimension d using Kraemer's method 
! (in contrast to the others, this method uses sorting)
! Ref: Kraemer, H. (1999). Post on MathForum on December 20. Topic: Sampling uniformly from the n-simplex.
!use qsort_mod  ! Uses the modules which implements the Quicksort algorithm
implicit none
integer :: d  ! Dimension of the random probability vector
real(8) :: rpv(1:d)  ! Random probability vector 
real(8), allocatable :: rn(:)  ! Vector of random numbers
integer :: j  ! Auxiliary variable for counters

allocate( rn(1:d-1) ) ;   call rng(d-1, rn)  ! Allocates memory for and gets the vector of random numbers
call qsort(rn, d-1)  ! Sort the random numbers in non-decreasing order
rpv(1) = rn(1) ;  rpv(d) = 1.d0 - rn(d-1)  ! These two lines implement the Kraemer's method
forall ( j = 2:(d-1) ) rpv(j) = rn(j) - rn(j-1)

deallocate( rn ) ! Frees the memory used by this variable

end
!###################################################################################################################################
!                                              Calling subroutine (for the RPVG)
!###################################################################################################################################
subroutine rpvg(d, rpv) ! Calls the choosed random probability vector generator
use meths
implicit none
integer :: d
real(8) :: rpv(1:d)

     if ( opt_rpvg == "zhsl" ) then ;   call rpv_zhsl(d, rpv)
else if ( opt_rpvg == "norm" ) then ;   call rpv_norm(d, rpv)
else if ( opt_rpvg == "trig" ) then ;   call rpv_trig(d, rpv)
else if ( opt_rpvg == "iid" ) then ;   call rpv_iid(d, rpv)
else if ( opt_rpvg == "devroye" ) then ;   call rpv_devroye(d, rpv)
else if ( opt_rpvg == "kraemer" ) then ;   call rpv_kraemer(d, rpv)
     endif

end
!###################################################################################################################################

==> code/libforq/rsvg.f90 <==
!###################################################################################################################################
!                                                     State vector generators - RSVG
!###################################################################################################################################
subroutine rsv_std(d, rsv)  ! Generates a random state vector (pure quantum state) using the standard method
! Ref: Maziero, J. (2015). Generating pseudo-random discrete probability distributions. Braz. J. Phys. 45, 377.
implicit none
integer :: d  ! (input) Dimension of the random state vector
complex(8) :: rsv(1:d)  ! Random state vector
real(8), allocatable :: rpv(:)  ! Random probability vector
real(8), allocatable :: rn(:)  ! Vector of random numbers
integer :: j  ! Auxiliary variable for counters
real(8), parameter :: pi = 4.d0*atan(1.d0)

allocate( rpv(1:d), rn(1:d) ) ;  call rpvg(d, rpv) ;   call rng(d, rn)  ! Allocate memory for and get rpv and rn
forall( j = 1 : d ) rsv(j) = sqrt(rpv(j))*exp( (0.d0,1.d0)*(rn(j)*2.d0*pi) )  ! The random phases theta_j = rn*2*pi are in [0,2*pi] 
deallocate( rpv, rn )

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rsv_gauss(d, rsv) ! Generates a random state vector (pure quantum state) using the standard method with gaussianily distributed complex coefficients
! Ref: Maziero, J. (2015). Random sampling of quantum states: A survey of methods. Braz. J. Phys. 45, 575.
implicit none
integer :: d  ! (input) Dimension of the random state vector
complex(8) :: rsv(1:d)  ! (output) Random state vector
real(8), allocatable :: grn(:)  ! Random vector of gaussianily distributed random numbers
real(8) :: norm  ! Auxiliary variable for normalization
integer :: j  ! Auxiliary variable for counters

allocate( grn(1:2*d) ) ;   call rng_gauss(2*d, grn) ;   forall ( j = 1:d ) rsv(j) = grn(j) + (0.d0,1.d0)*grn(j+d)
rsv = rsv/norm(d, rsv)  ! Normalize the vector

deallocate( grn )

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine rsv_ru(d, rsv) ! Generates a random quantum state vector using the first column of a random unitary matrix
! Ref: Zyczkowski, K. (1999). Volume of the set of separable states. II, Phys. Rev. A 60, 3496.
implicit none
integer :: d  ! (input) Dimension of the random state vector
complex(8) :: rsv(1:d)  ! (output) Random state vector
complex(8), allocatable :: ru(:,:)  ! Random unitary matrix
integer :: j  ! Auxiliary variable for counters

allocate( ru(1:d,1:d) ) ;  call rug(d, ru) ;   rsv(:) = ru(:,1) ;   deallocate( ru )

end
!###################################################################################################################################
!                                                        Calling subroutines - RQS
!###################################################################################################################################
subroutine rsvg(d, rsv)  ! Calls the choosed random state vector generator
use meths
implicit none
integer :: d
complex(8) :: rsv(1:d)

     if ( opt_rsvg == "std" ) then ;   call rsv_std(d, rsv)
else if ( opt_rsvg == "gauss" ) then ;   call rsv_gauss(d, rsv)
else if ( opt_rsvg == "ru" ) then ;   call rsv_ru(d, rsv)
     endif

end
!###################################################################################################################################

==> code/libforq/rug.f90 <==
!###################################################################################################################################
!                                                   Random unitary matrix generators
!###################################################################################################################################
subroutine ru_gram_schmidt(d, ru)  ! Returns a dxd random unitary matrix by applying the Gram-Schmidt procedure to a random gaussian complex matrix 
! Ref: Diaconis, P. (2005). What is ... a random matrix?, Notices of the AMS 52, 1348.
implicit none
integer :: d  ! Dimension of the rando unitary
complex(8) :: ru(1:d,1:d)  ! Random unitary matrix
complex(8), allocatable :: A(:,:)  ! Auxiliary Ginibre matrix

allocate( A(1:d,1:d) ) ;   call ginibre(d, d, A) ;   call gram_schmidt_modified(d, d, A, ru) ;   deallocate( A )

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine ru_householder(d, ru) ! Returns a dxd random unitary matrix using one of LAPACK's QR factorization subroutine (uses Hoseholder reflections)
! Ref: Mezzadri, F. (2007). How to generate random matrices from the classical compact groups, Notices of the AMS 54, 592.
implicit none
integer :: d  ! Dimension of the random unitary
complex(8) :: ru(1:d,1:d)  ! The random unitary
complex(8), allocatable :: Z(:,:), Q(:,:), R(:,:)  ! For the LAPACK QR factorization (Z = Q*R)

allocate( Z(1:d,1:d), Q(1:d,1:d), R(1:d,1:d) )
call ginibre(d, d, Z) ;   call lapack_zgeqrfp(d, Z, Q, R) ;   ru = Q
deallocate( Z, Q, R )

end
!------------------------------------------------------------------------------------------------------------------------------------
subroutine ru_hurwitz(d, ru) ! Returns a dxd random unitary matrix from the Circular Unitary Ensemble (CUE) using Hurwitz's parametrization
! Ref: Zyczkowski, K., and Kus, M. (1994). Random unitary matrices, J. Phys. A: Math. Gen. 27, 4235.
implicit none
integer :: d  ! Dimension of the unitary matrix
complex(8) :: ru(1:d,1:d)  ! Random unitary matrix
complex(8), allocatable :: id(:,:), Ei(:,:), Ejk(:,:)  ! Identity and other auxiliary matrices
integer :: i, j, k  ! Auxiliary variables for the counters
real(8) :: alpha, psi, phi, chi, xi  ! Phases
real(8) :: rn(1:1)  ! Random number
real(8), parameter :: pi = 4.d0*datan(1.d0)

allocate( id(1:d,1:d), Ei(1:d,1:d), Ejk(1:d,1:d) ) ;  call identity_c(d, id)

do i = 1, d-1   ! Loop for the product of Ei: E_1*E_2*...*E_(d-1)
  k = i + 1  ! k is fixed, given i   
  do j = i, 1, -1  ! Loop for the products among the Ejk matrices, needed for obtaining Ei      
    Ejk = id
    call rng(1,rn) ;   xi = rn(1) ;   phi = dasin(xi**(1.d0/(2.d0*dble(j))))
    call rng(1,rn) ;   psi = 2.d0*pi*rn(1) 
    Ejk(j,j) = dcos(phi)*(dcos(psi) + (0.d0,1.d0)*dsin(psi)) ;   Ejk(k,k) = conjg(Ejk(j,j))
    if (j == 1) then
      call rng(1,rn) ;   chi = 2.d0*pi*rn(1)
      Ejk(j,k) = dsin(phi)*(dcos(chi) + (0.d0,1.d0)*dsin(chi)) ;   Ejk(k,j) = - conjg(Ejk(j,k))
    else if (j /= 1) then
      Ejk(j,k) = sin(phi) ;   Ejk(k,j) = - Ejk(j,k)
    endif
    if ( j == i ) then ;   Ei = Ejk ;   else if ( j /= i ) then ;  Ei(1:k,1:k) = matmul(Ei(1:k,1:k), Ejk(1:k,1:k)) ;  endif
  enddo
  if ( i == 1 ) then ;   ru = Ei ;   else if ( i /= 1 ) then ;  ru(1:k,1:k) = matmul(ru(1:k,1:k), Ei(1:k,1:k)) ;  endif
enddo

call rng(1,rn) ;   alpha = 2.d0*pi*rn(1)
do j = 1, d ;   do k = 1, d 
 if ( abs(ru(j,k)) > 1.d-15 ) ru(j,k) = (dcos(alpha) + (0.d0,1.d0)*dsin(alpha))*ru(j,k)
enddo ;   enddo

deallocate( id, Ei, Ejk)

end
!###################################################################################################################################
!                                                     Calling subroutines for RU
!###################################################################################################################################
subroutine rug(d, ru)  ! Calls the choosed random unitary matrix generator
use meths
implicit none
integer :: d  ! Dimension of the Random Unitary Matrix
complex(8) :: ru(1:d,1:d)  ! Random Unitary Matrix

     if ( opt_rug == "gso" ) then ;   call ru_gram_schmidt(d, ru)
else if ( opt_rug == "hhr" ) then ;   call ru_householder(d, ru)
else if ( opt_rug == "hurwitz" ) then ;   call ru_hurwitz(d, ru)
     endif

end
!###################################################################################################################################

==> code/libforq/sort.f90 <==
!###################################################################################################################################
!                                                         Sorting
!###################################################################################################################################
!module qsort_mod
! Given nA real numbers in the vector A, it returns them sorted in non-decreasing order
! Adapted from the Rosetta Code Project: http://rosettacode.org/wiki/Sorting_algorithms/Quicksort#Fortran
! Remark: We modified it to allow choosing the random number generator
! Remark: qsort is used in Kraemer's method for the random probability vector generator.
!implicit none
! contains
recursive subroutine qsort(A, nA)
implicit none
! DUMMY ARGUMENTS
integer, intent(in) :: nA  ! Dimension of the list
real(8) :: A(1:nA)  ! List of real numbers to be sorted
 
! LOCAL VARIABLES
integer :: left, right
real(8) :: random(1)
real(8) :: pivot
real(8) :: temp
integer :: marker
 
    if (nA > 1) then
 
        call rng(1,random)
        pivot = A(int(random(1)*real(nA-1))+1)   ! random pivot (not best performance, but avoids worst-case)
        left = 0
        right = nA + 1
 
        do while (left < right)
            right = right - 1
            do while (A(right) > pivot)
                right = right - 1
            end do
            left = left + 1
            do while (A(left) < pivot)
                left = left + 1
            end do
            if (left < right) then
                temp = A(left)
                A(left) = A(right)
                A(right) = temp
            end if
        end do
 
        if (left == right) then
            marker = left + 1
        else
            marker = left
        end if
 
        call QSort(A(:marker-1), marker-1)
        call QSort(A(marker:), nA-marker+1)
 
    end if
 
end subroutine qsort 
!end module qsort_mod
!###################################################################################################################################

==> code/main.f90 <==
!###################################################################################################################################
program main  ! You can change by your main program

! Initializes the random number generator. Call it again if you change the RNG afterwards. 
! Depending on the RNG, it is advisable doing this also if you generate a very large amount of RNs.
call rng_init()  

!call test_lapack() ;   call werner_2qb()  ! Calls the tests for the LAPACK eigensolvers

!! Uncomment the tests you want to perform and see the description in the correspondent subroutine
!call rng_tests()  ! Calls the tests for the random number generators
!call rpvg_tests()  ! Calls the tests for the random probability vectors generators
!call rug_tests()  ! Calls the tests for the random unitary generators
!call rsvg_tests()  ! Calls the tests for the random state vector generators
call rdmg_tests()  ! Calls the tests for the random density matrix generators

end
!###################################################################################################################################

==> code/tests.f90 <==
!###################################################################################################################################
!                                               Tests - LAPACK eigensolvers
!###################################################################################################################################
subroutine test_lapack()  ! Some simple tests on LAPACK eigensolvers
!use qsort_mod  ! Used to sort the eigenvalues obtained with zgeev
implicit none
integer, parameter :: nqb = 8  ! No. of qubits
integer :: ord_pm(1:nqb)  ! Vector for the order of the Pauli matrices
integer, parameter :: d = 2**nqb  ! Dimension of the matrices and vectors
complex(8) :: kp(1:d,1:d), A(1:d,1:d)  ! Matrix for the Kronecker product and the one to be diagonalized
real(8) :: W(1:d)  ! Vector of real eigenvalues
complex(8) :: Wc(1:d)  ! Vector of complex eigenvalues
real(8) :: rn(1:nqb)  ! For the random numbers use to choose ord_pm
integer :: j  ! Auxiliary variable for counters
real(8) :: t1, t2  ! Times

call cpu_time(t1)

write(*,*) "## Performing some tests for the LAPACK eigensolvers"

call rng(nqb, rn)  ! Gets the random numbers
do j = 1, nqb  ! Choose the indexes for the order of the Pauli matrices
     if ( (rn(j) >= 0.d0) .and. (rn(j) < 0.25d0) ) then; ord_pm(j) = 0
else if ( (rn(j) >= 0.25d0) .and. (rn(j) < 0.5d0) ) then; ord_pm(j) = 1
else if ( (rn(j) >= 0.5d0) .and. (rn(j) < 0.75d0) ) then; ord_pm(j) = 2
else if ( (rn(j) >= 0.75d0) .and. (rn(j) <= 1.d0) ) then; ord_pm(j) = 3
     endif
enddo
write(*,*) "ord_pm",ord_pm

call kron_prod_pauli_mat(ord_pm, nqb, kp)  ! Gets the tensor product of the choosed Pauli matrices
A = kp ;   call lapack_zheevd('N', d, A, W)  ! Calls LAPACK zheevd, which computes the eigenvalues of Hermitian matrices
write(*,*) "zheevd", sum(W)  ! The sum should be zero

A = kp ;   call lapack_zgeev('N', d, A, Wc)  ! Calls LAPACK zgeev, which computes the eigenvalues of general matrices
W = real(Wc) ;   call qsort(W,d)  ! We define A again because it could be change by zheevd
write(*,*) "zgeev", sum(W), ". The sum should be zero."

call cpu_time(t2) ;   write(*,*) 'time=',t2-t1,'seconds'  ! Writes the time taken by this subroutine

end
!###################################################################################################################################
!                                                       Tests - RNG
!###################################################################################################################################
subroutine rng_tests()  ! Some simple tests for the random number generators
! Ref: Katzgraber, H. G. (2010). Random numbers in scientific computing: An introduction, arXiv:1005.4117.
use meths
implicit none
integer, parameter :: ni = 100  ! No. of intervals we divide the domain of the random numbers
integer, parameter :: ns = 10**6  ! No. of samples for the averages and relative frequencies (must be even for gaussian rn)
real(8) :: rn(1:ns), rnu(1:ns), rnga(1:ns), rne(1:ns)  ! Vectors of random numbers
integer :: ct(1:ni) = 0, ctu(1:ni) = 0, ctg(1:ni) = 0, cte(1:ni) = 0  ! Counter for the probability distribution estimation
real(8), parameter :: xmin = -5.d0, xmax = 5.d0  ! Domain for the random numbers
real(8), parameter :: delta = (xmax - xmin)/dble(ni)  ! Step in the above domain
real(8) :: x1, x2, x3  ! For the 3D scatter plot
integer :: j, l  ! Auxiliary variables for counters
real(8) :: t1, t2  ! Times

call cpu_time(t1)

write(*,*) "## Performing some tests for the random number generators"

opt_rng = "mt" ;   call rng_init()  ! Sets the method to be used in the generators ans Initializes it


write(*,*) "# Computing the probability distributions"
open(unit = 11, file = 'rn_pd.dat', status = 'unknown')
! Gnuplot commands to see the results
! plot 'rn_pd.dat' u 1:2 w p t 'u in [0,1]', '' u 1:3 w p t 'u in [a,b]', '' u 1:4 w p t 'gaussian', '' u 1:5 w p t 'exponential'
call rng(ns,rn) ;   call rng_unif(ns, xmin, xmax, rnu) ;    call rng_gauss(ns, rnga) ;   call rng_exp(ns, rne)
do j = 1, ns ;   do l = 1, ni-1
  if ( (rn(j) >= (xmin + dble(l)*delta)) .and. (rn(j) < (xmin + dble(l+1)*delta)) ) ct(l) = ct(l) + 1
  if ( (rnu(j) >= (xmin + dble(l)*delta)) .and. (rnu(j) < (xmin + dble(l+1)*delta)) ) ctu(l) = ctu(l) + 1
  if ( (rnga(j) >= (xmin + dble(l)*delta)) .and. (rnga(j) < (xmin + dble(l+1)*delta)) ) ctg(l) = ctg(l) + 1
  if ( (rne(j) >= (xmin + dble(l)*delta)) .and. (rne(j) < (xmin + dble(l+1)*delta)) ) cte(l) = cte(l) + 1
enddo ;   enddo
do l = 1, ni-1
  write(11,*) (xmin +(dble(l)+0.5d0)*delta),dble(ct(l))/dble(ns),dble(ctu(l))/dble(ns),dble(ctg(l))/dble(ns),dble(cte(l))/dble(ns)
enddo
close(11)


write(*,*) "# Generating data for the 2d and 3d scatter plots"
open(unit = 12, file = 'rn_2d.dat', status = 'unknown')
open(unit = 13, file = 'rn_3d.dat', status = 'unknown')
! Gnuplot commands to see the results
! plot 'rn_2d.dat' 
! splot 'rn_3d.dat'
call rng(10**4, rn) ;   do j = 1, 10**4, 2 ;   write(12,*) rn(j), rn(j+1) ;   enddo  ! For the 2D scatter plot
close(12)
do j = 1, 10**4, 3  ! For the 3D scatter plot
  x1 = rn(j)/dsqrt(rn(j)**2.d0 + rn(j+1)**2.d0 + rn(j+2)**2.d0)
  x2 = rn(j+1)/dsqrt(rn(j)**2.d0 + rn(j+1)**2.d0 + rn(j+2)**2.d0)
  x3 = rn(j+2)/dsqrt(rn(j)**2.d0 + rn(j+1)**2.d0 + rn(j+2)**2.d0)
  write(13,*) x1, x2, x3
enddo
close(13)


write(*,*) "# Computing the average, moments, and correlations"
call rng_corr() 

call cpu_time(t2) ;   write(*,*) 'Time:',t2-t1,'seconds'  ! Writes the time taken by this subroutine

end
!--------------------
subroutine rng_corr()  
! Computes some averages, moments, and correlations and write them on a file
implicit none
integer :: ns ! No. of samples
integer :: j, l  ! Aux variables for counters
real(8) :: average  ! Average of the random numbers
real(8) :: corr12, corr13, corr14, corr15  ! Correlations between subsequent random numbers
real(8) :: mu1, mu2, mu3, mu4, mu5  ! Moments of the distribution of random numbers
real(8), allocatable :: rn(:)  ! Vectors of random numbers
open(unit = 14, file = 'rn_corr.dat', status = 'unknown')
! Gnuplot commands to see the results
! plot 'rn_corr_gnu.dat' u 1:2 w lp t 'avg'
! plot 'rn_corr.dat' u 1:3 w lp t 'mu1', '' u 1:4 w lp t 'mu2', '' u 1:5 w lp t 'mu3', '' u 1:6 w lp t 'mu4', '' u 1:7 w lp t 'mu5'
! plot 'rn_corr.dat' u 1:8 w lp t 'c12', '' u 1:9 w lp t 'c13', '' u 1:10 w lp t 'c14', '' u 1:11 w lp t 'c15'

do l = 3, 25
  ns = 2**l
  allocate( rn(ns) )
  average = 0.d0 ;   corr12 = 0.d0 ;   corr13 = 0.d0 ;   corr14 = 0.d0 ;   corr15 = 0.d0
  mu1 = 0.d0 ;   mu2 = 0.d0 ;   mu3 = 0.d0 ;   mu4 = 0.d0 ;   mu5 = 0.d0
  call rng(ns, rn)
  do j = 1, ns 
    average = average + rn(j) ! average & correlation functions
    mu1 = mu1 + rn(j)**1.d0; mu2 = mu2 + rn(j)**2.d0; mu3 = mu3 + rn(j)**3.d0; mu4 = mu4 + rn(j)**4.d0; mu5 = mu5 + rn(j)**5.d0
    if ( j >= 2 ) corr12 = corr12 + rn(j)*rn(j-1); if ( j >= 3 ) corr13 = corr13 + rn(j)*rn(j-2)
    if ( j >= 4 ) corr14 = corr14 + rn(j)*rn(j-3); if ( j >= 5 ) corr15 = corr15 + rn(j)*rn(j-4)
  enddo
  average = average/dble(ns) ! average
  mu1 = dabs( (mu1/ns) - (1.d0/(1.d0+1.d0)) ) ;   mu2 = dabs( (mu2/ns) - (1.d0/(1.d0+2.d0)) )
  mu3 = dabs( (mu3/ns) - (1.d0/(1.d0+3.d0)) ) ;   mu4 = dabs( (mu4/ns) - (1.d0/(1.d0+4.d0)) )
  mu5 = dabs( (mu5/ns) - (1.d0/(1.d0+5.d0)) )
  corr12 = corr12/(dble(ns)-1.d0) - average**2.d0 ;   corr13 = corr13/(dble(ns)-2.d0) - average**2.d0
  corr14 = corr14/(dble(ns)-3.d0) - average**2.d0 ;   corr15 = corr15/(dble(ns)-4.d0) - average**2.d0
  write(14,*) log(dble(ns)), average-0.5, mu1, mu2, mu3, mu4, mu5, corr12, corr13, corr14, corr15
  deallocate( rn )
enddo
close(14)

end
!###################################################################################################################################
!                                                       Tests - RPVG
!###################################################################################################################################
subroutine rpvg_tests() ! Some simple tests for the random probability vector generators
use meths
implicit none
integer, parameter :: d = 3  ! Dimension of the random probability vectors
integer, parameter :: ns = 10**6  ! No. of samples for the averages and probability distributions
integer, parameter :: ni = 100  ! No. of intervals for the domain of the RPV components
real(8) :: delta = 1.d0/dble(ni) ! Step for the domain of the RPV components
real(8) :: rpv(1:d), avg_rpv(1:d)  ! Random probability vector and its average
real(8) :: t1, t2  ! Times
integer :: j, k, l  ! Auxiliary variables for counters
integer :: ct(1:ni,1:d) = 0  ! Counter for the probability densities

call cpu_time(t1)

write(*,*) "## Performing some tests for the random probability vector generators"

! Sets the methods to be used in the generators
opt_rng = "mt" ;   opt_rpvg = "zhsl"


write(*,*) "# Generating a sampling for 2d scatter plots"
open(unit = 11, file = 'rpv_2d_norm_d3.dat', status = 'unknown') ! Gnuplot commands to see the results: plot 'rpv_2d.dat'
do j = 1, 5*10**3 ;   call rpvg(d, rpv) ;  write(11,*) (rpv(k) , k=1,2) ;   enddo
!do j = 1, 5*10**3 ;   call rpvg(d, rpv) ;  write(11,*) ((1.d0 - rpv(k)) , k=1,2) ;   enddo  ! To put the points above the 'diagonal'
close(11)


write(*,*) "# Computing the probability distribution for the components of the RPVs"
open(unit = 12, file = 'rpv_pd_norm_d3.dat', status = 'unknown') ! Gnuplot commands to see the results: plot 'rpv_pd.dat'
avg_rpv = 0.d0
do j = 1, ns
  call rpvg(d, rpv) ;   avg_rpv = avg_rpv + rpv
  do k = 1, d ;   if (rpv(k) == 1.d0) rpv(k) = 1.d0 - 1.d-10
    do l = 1, ni ;   if ( (rpv(k) >= (dble(l)-1.d0)*delta) .and. (rpv(k) < dble(l)*delta)) ct(l,k) = ct(l,k) + 1 ;   enddo
  enddo
enddo
! Writes  on the screen the average of the (up to) first 5 components of the RPV
if ( d <= 5 ) write(*,*) 'avg_rpv = ', avg_rpv/dble(ns)
do l = 1, ni
  write(12,*) (dble(l)-0.5)*delta, dble(ct(l,1))/dble(ns)  ! Writes the probability density for the first component of the RPV on a file
  !write(12,*) (dble(l)-0.5)*delta, (dble(ct(l,k))/dble(ns), k=1,d)  ! Writes the probability density for all components of the RPV on a file
enddo
close(12)

call cpu_time(t2) ;   write(*,*) 'time=',t2-t1,'seconds'  ! Writes the time taken by this subroutine

end
!###################################################################################################################################
!                                                       Tests - RUG
!###################################################################################################################################
subroutine rug_tests()  ! Some simple tests for the random unitary generators
! Ref: \.{Z}yczkowski, K., and Ku\'{s}, M. (1994). Random unitary matrices, J. Phys. A: Math. Gen. 27, 4235.
use meths
!use qsort_mod
implicit none
integer, parameter :: d = 20  ! Dimension of the unitary matrices
integer, parameter :: ns = 10**4  ! No. of samples for estimating the probability distributions
integer, parameter :: ni = 100  ! No. of intervals we divide the domain under analysis
complex(8), allocatable :: ru(:,:)  ! Random unitary matrix
complex(8), allocatable :: egv(:)  ! Vector of eigenvalues of ru
real(8) :: delta  ! Step in the domain of the eigenvalues and of its spacings
real(8), allocatable :: egp(:)  ! Phases in the eigevalues of the random unitaries, and its sorted version
real(8), allocatable :: sp(:)  ! Spacings of the eigenvalues
integer :: j, k, l, m, n  ! Auxiliary variables for counters
integer, allocatable :: ct(:), cts(:)  ! Counters for the probability distributions
real(8) :: asp  ! Average eigenphase spacing for the random matrices eigenvalues
real(8), parameter :: pi = 4.d0*atan(1.d0)
complex(8), allocatable :: rud(:,:)  ! For the adjoint of ru
real(8) :: norm_l1, trace_he  ! For the l1-norm and trace of UU^†
real(8) :: ip_jj, ip_jk  ! For the sum of the inner products for j=j or j\=k columns of U
complex(8) :: inner_prod  ! Variable for the inner product fucntion
real(8), allocatable :: pv(:)  ! Probability vector
real(8) :: avg_ent, shannon, exact, log2  ! For entropies
real(8) :: t1, t2  ! For the computation time

call cpu_time(t1)

write(*,*) "## Performing some tests for the random unitary generators"

! Sets the methods to be used in the generators
opt_rng = "mt" ;   opt_rug = "hurwitz"


allocate( ru(1:d,1:d), egv(1:d), egp(1:d), sp(1:d-1), ct(1:ni), cts(1:ni), rud(1:d,1:d) )


write(*,*) "# Testing the orthonormality of the column vectors of U"
call rug(d, ru) ;   ip_jj = 0.d0 ;   ip_jk = 0.d0 
do j = 1, d ;   ip_jj = ip_jj + abs(inner_prod(d, ru(:,j), ru(:,j))) ;   enddo
do j = 1, d ;   do k = 1, d ;   if ( j /= k ) ip_jk = ip_jk + abs(inner_prod(d, ru(:,j), ru(:,k))) ;   enddo ;   enddo
write(*,*) 'd:',d,', sum |<v_j|v_j>|:', ip_jj, ', sum |<v_j|v_k>|:', ip_jk


write(*,*) "# Computing the L1-norm and trace of UU^†"
call rug(d, ru) ;   call adjoint(d, d, ru, rud)
write(*,*) 'l1-norm of UU^†:', norm_l1(d, d, matmul(ru,rud)), ',     d:', d, ',   Tr(UU^†):',trace_he(d, matmul(ru,rud))


write(*,*) "# Generating data to plot the circle of eigenvalues"
open(unit = 11, file = 'ru_egval_circle_hur.dat', status = 'unknown')  ! Gnuplot commands to see the results: plot 'ru_egval_circle.dat'
j = -d+1
do
  j = j + d ;   if ( j > 10**3 ) exit ;   call rug(d, ru) ;   call lapack_zgeev('N', d, ru, egv) 
  do k = 1, d ;   write(11,*) dble(egv(k)), dimag(egv(k)) ;   enddo
enddo
close(11)


write(*,*) "# Computing the probability density for the eigevalues of the unitaries and for their spacings"
open(unit = 12, file = 'ru_egval_dist.dat', status = 'unknown')
! Gnuplot commands to see the results: plot [0:2*pi][0:] 'ru_egval_dist.dat', '' u 1:3
delta = (2.d0*pi)/dble(ni)  ! Step for the eigenphases
 ct = 0 ;   cts = 0  ! Initializes the counters
do j = 1, ns
  call rug(d, ru) ;   call lapack_zgeev('N', d, ru, egv)  ! Gets the random unitary and its eigenvalues
  forall(m=1:d) egp(m) = dble(-(0.d0,1.d0)*log(egv(m))) + pi ;   call qsort(egp, d)  ! Puts the eigenphases in [0,2*pi] and sort them
  forall(m=1:d-1) sp(m) = egp(m+1)-egp(m) ;   asp = sum(sp)/dble(d-1) ;   sp = sp/asp
  do k = 1, d  ! Counter for the different eigenvalues and spacings
  do l = 1, ni  ! Counter for finding where a certain eigenvalues or spacing is in the whole range
    if ( (egp(k) >= ((dble(l)-1.d0)*delta)) .and. (egp(k) < (dble(l)*delta)) ) then  ! Density of the eigenvalues
      ct(l) = ct(l) + 1 
    endif
    if ( (k<d) .and. (sp(k) >= ((dble(l)-1.d0)*delta)) .and. (sp(k) < (dble(l)*delta)) ) then  ! Density of the eigenvalues spacings                                
       cts(l) = cts(l) + 1                                                                                       
    endif                                                                                                                   
enddo ;   enddo ;   enddo   
write(*,*) 'Sum egval counting:',dble(sum(ct))/dble(ns*d), ', Sum egval spacing counting:', dble(sum(cts))/dble(ns*(d-1))  ! Verify normalizations
do l = 1, ni ;   write(12,*) (dble(l)-0.5)*delta, dble(ct(l))/dble(ns*d), dble(cts(l))/dble(ns*(d-1)) ;   enddo  ! Write the densities on a file
close(12)

deallocate( ru, egv, egp, sp, ct, cts, rud )

call cpu_time(t2) ;   write(*,*) 'time=',t2-t1,'seconds'  ! Writes the time taken by this subroutine

end
!###################################################################################################################################
!                                                       Tests - RSVG
!###################################################################################################################################
subroutine rsvg_tests() ! Some simple tests for the random state vector generator
use meths
implicit none
integer :: ns = 10**3  ! No. of samples for the averages
integer :: d  ! Dimension of the state vector
real(8) :: avg_ent, neumann, trace_he  ! Average and von Neumann entropies, and the trace function
complex(8), allocatable :: rsv(:), rsv2(:)  ! Random state vectors
complex(8), allocatable :: rho(:,:), rhoa(:,:)  ! Density matrix and reduced density matrix
complex(8), allocatable :: proj(:,:), identity(:,:) ! Projector and identity matrix
real(8) :: norm  ! Norm of a vector
integer :: j, k, l  ! Auxiliary variables for counters
integer :: N  ! For the mixture, for comparison with the identity
real(8) :: t1, t2  ! Times
real(8) :: d_hs, avg_d_hs  ! Hilbert-Schmidt distance and its average
real(8) :: fidelity_pp, avgf  ! Fidelity and its average

call cpu_time(t1)

write(*,*) "## Performing some tests for the random state vector generators"

! Sets the methods to be used in the generators
opt_rng = "mt" ;   opt_rpvg = "zhsl" ;   opt_rug = "gso" ;   opt_rsvg = "std"


write(*,*) "# Computing the NORM of some RSVs"
do j = 1, 5 ;   d = 2**j 
 allocate( rsv(1:d) ) ;   call rsvg(d,rsv) ;  write(*,*) "No. qubits", j, "norm", norm(d, rsv) ;   deallocate(rsv)
enddo

  
write(*,*) "# Computing the average fidelity between random state vectors"
open(unit = 11, file = 'rsv_fid.dat', status = 'unknown')
! Gnuplot commands to see the results: plot 1/x w l t 'exact', 'rsv_fid.dat' w p t 'numerics'
do  d = 2, 50, 2
  allocate( rsv(1:d), rsv2(1:d) ) ;   avgf = 0.d0
  do j = 1, ns ;   call rsvg(d, rsv) ;   call rsvg(d, rsv2) ;   avgf = avgf + fidelity_pp(d, rsv, rsv2) ;   enddo
  write(11,*) d, avgf/dble(ns) ;   write(*,*) 'd:',d, ', avg fidelity:', avgf/dble(ns)
  deallocate( rsv, rsv2)
enddo
close(11)


write(*,*) "# Computing the average entanglement entropy of random state vectors"
open(unit = 12, file = 'rsv_EE.dat', status = 'unknown') 
! Gnuplot commands to see the results: plot 'rsv_entanglement.dat' w lp
do d = 2, 25, 2  ! Changes of dimension of the RSV, which is = d*d
  allocate( rsv(1:d*d), rho(1:d*d,1:d*d), rhoa(1:d,1:d) ) ;   avg_ent = 0.d0
  do j = 1, ns
    call rsvg(d*d, rsv) ;   call projector(rsv, d*d, rho) ;   call partial_trace_b(d, d, rho, rhoa)
    avg_ent = avg_ent + neumann(d, rhoa)
  enddo
  avg_ent = avg_ent/dble(ns) ;   write(12,*) d, avg_ent ;   write(*,*) 'd:',d, ', avg entaglement:', avg_ent/dble(ns)
  deallocate( rsv, rho, rhoa )
enddo
close(12)


write(*,*) "# Computing the distance from a mixture of RSVs to the identity"
open(unit = 13, file = 'rsv_d_id.dat', status = 'unknown')  ! For the distance of a mixture of RSVs to the identity
! Gnuplot commands to see the results: plot 'rsv_d_id.dat' w lp
d = 2**2  ! You can change the dimension to see what changes 
allocate( rsv(1:d), proj(1:d,1:d), rho(1:d,1:d) , identity(1:d,1:d) ) ;   call identity_c(d, identity)
do N = 1, 10**2, 10**1  ! Changes the no. of RSVs used in the mixture
  avg_d_hs = 0.d0
  do k = 1, ns
    rho = 0.d0
    do j = 1, N ;   call rsvg(d,rsv) ;   call projector(rsv, d, proj) ;  rho = rho + proj ;   enddo
    avg_d_hs = avg_d_hs + d_hs(d, rho/real(N), identity/real(d))
  enddo
  write(13,*) N, avg_d_hs/real(ns)
enddo
do N = 10**2, 10**3, 2*10**2  ! Same as the previous do, but for higher values of N
  avg_d_hs = 0.d0
  do k = 1, ns
    rho = 0.d0
    do j = 1, N ;   call rsvg(d,rsv) ;   call projector(rsv, d, proj) ;  rho = rho + proj ;   enddo
    avg_d_hs = avg_d_hs + d_hs(d, rho/real(N), identity/real(d))
  enddo
  write(13,*) N, avg_d_hs/real(ns)
enddo
close(13)

call cpu_time(t2) ;   write(*,*) 'time=',t2-t1,'seconds'  ! Writes the time taken by this subroutine

end
!###################################################################################################################################
!                                                       Tests - RDMG
!###################################################################################################################################
subroutine rdmg_tests() ! Some simple tests for the random density matrix generator
use meths
implicit none
integer :: ns = 10**4  ! No. of samples for the averages
integer :: d, da, db  ! For the dimension(s) of the density operator, or state vector
complex(8), allocatable :: rsv(:), rdm(:,:), rdm_pt(:,:)  ! For the random state vector, density matrix, and its partial transpose
real(8), allocatable :: egv(:)  ! For the eigenvalues of rdm_pt
integer :: ct  ! For the density of positive partial transpose RDMs
integer :: j, k, l  ! Auxiliary variables for counters
real(8) :: t1, t2  ! Times
real(8) :: fidelity_pm, avgf  ! Fidelity function and its average
real(8) :: trace_he  ! Trace function for Hermitian matrices
real(8) :: coh_re, coh_l1n, avg_coh  ! For the quantum coherence functions and for its average
real(8) :: log2  ! For the base log function

call cpu_time(t1)

write(*,*) "## Performing some tests for the random density matrix generators"

! Sets the methods to be used in the generators
opt_rng = "mt" ;   opt_rpvg = "zhsl" ;   opt_rug = "gso" ;   opt_rsvg = "std" ;   opt_rdmg = "std"


write(*,*) "# Computing the trace and verifying positivity for some RDMs"
do j = 1, 5 ;   d = 2**j 
 allocate( rdm(1:d,1:d), egv(1:d) ) ;   call rdmg(d, rdm)
 call lapack_zheevd('N', d, rdm, egv) ;   ct = 0 ;   do k = 1, d ;   if ( egv(k) < 0.d0 ) ct = ct + 1 ;   enddo
 write(*,*) 'Tr(rho)=', trace_he(d, rdm), ",   No. of negative eigenvalues:", ct ;   deallocate(rdm, egv)
enddo


write(*,*) '# Computing the volume of PPT (separable) states'
open(unit = 13, file = 'rdm_ppt.dat', status = 'unknown')
! Gnuplot commands to see the results: plot [4:][0:] 1.8*exp(-0.26*x) w l t 'exact', 'rdm_ppt.dat' w p t 'numerics'
da = 2
do  d = 4, 30, 2 ;   db = d/da 
  allocate( rdm(1:d,1:d), rdm_pt(1:d,1:d), egv(1:d) )
  ct = 0
  do j = 1, ns
    call rdmg(d, rdm) ;   call partial_transpose_b(da, db, rdm, rdm_pt) ;   call lapack_zheevd('N', d, rdm_pt, egv)
    l = 0 ;   do k = 1, d ;   if ( egv(k) < 0.d0 ) l = l + 1 ;   enddo ! Verify if the RDM is PPT
    if ( l == 0 ) ct = ct + 1
  enddo
  write(13,*) d, dble(ct)/dble(ns) ;   write(*,*) d, dble(ct)/dble(ns)
  deallocate( rdm, rdm_pt, egv )
enddo
close(13)


write(*,*) '# Computing the average quantum coherence'
open(unit = 11, file = 'rdm_coh.dat', status = 'unknown')
! Gnuplot commands to see the results: 
do  d = 2, 30, 2 ;   allocate( rdm(1:d,1:d) ) ;   avg_coh = 0.d0
  do j = 1, ns
    call rdmg(d, rdm)
    !avg_coh = avg_coh + coh_l1n(d, rdm)
    avg_coh = avg_coh + coh_re(d, rdm)
  enddo
  !write(11,*) d, avg_coh/(dble(ns)*log2(dble(d))) ;   write(*,*) d, avg_coh/(dble(ns)*log2(dble(d)))
  write(11,*) d, avg_coh/dble(ns) ;   write(*,*) d, avg_coh/dble(ns)
  deallocate( rdm)
enddo
close(11)


write(*,*) '# Computing the average fidelity <F(psi,rho)>'
open(unit = 12, file = 'rdm_fid_ptr.dat', status = 'unknown')
! Gnuplot commands to see the results: plot 1/x w l t 'exact', 'rdm_fid.dat' w p t 'numerics'
do  d = 2, 30, 2 ;   allocate( rsv(1:d), rdm(1:d,1:d) ) ;   avgf = 0.d0
  do j = 1, ns
    call rsvg(d, rsv) ;   call rdmg(d, rdm) ;   avgf = avgf + fidelity_pm(d, rsv, rdm)
  enddo
  write(12,*) d, avgf/dble(ns) ;   write(*,*) d, avgf/dble(ns)
  deallocate( rsv, rdm)
enddo
close(12)


call cpu_time(t2) ;   write(*,*) 'time=',t2-t1,'seconds'  ! Writes the time taken by this subroutine

end
!###################################################################################################################################
